Deep holes of Reed-Solomon codes with arbitrary evaluation sets

We classify deep holes of Reed-Solomon codes on arbitrary $n$-element evaluation sets $D\subseteq\mathbb F_q$, uniformly for $2\leqslant k\leqslant n-2$, if $q\geqslant127$ and $n\geqslant q+1-\sqrt{q/3.2603}$, where $k$ is the code dimension. For odd $q$, the representatives modulo codewords and nonzero scalars are exactly $X^k$ and $(X-b)^{-1}$ with $b\notin D$. In characteristic two, the classification involves the nucleus of a conic in redundancy three and normalized o-polynomials in dimension two. For $k\geqslant3$ or even $q$, it suffices that $q\geqslant121$ and $n\geqslant q+1-\sqrt{q/3}$. The classifications for full-length and primitive codes require no field-size bound, thereby settling the Cheng-Murray and Wu-Hong conjectures. The order $\sqrt q$ of the number of omitted evaluation points is optimal for a classification uniform in all dimensions. We obtain exact deep-hole counts, efficient recognition algorithms and restrictions on extensions of maximum distance separable codes. We also classify deep holes in redundancy four for arbitrary evaluation sets and determine the sharp uniform length threshold. The small-field proof uses published computer-assisted results on planar arcs.

==> anc/README.md <==
# Finite computations for RS-DH_arXiv1

This ancillary package accompanies the paper by Xiang Fan. It contains the
finite certificates and the programs needed to verify the computational
assertions in the paper. All required source code and data are included.
Throughout these files, `k` is the code dimension and `m` is defined by
`deg(f_u) = k + m`.

## Run the full verification

From this directory, run:

```sh
python3 verify.py
```

Requirements: Python 3.10 or newer, NumPy, and a C++17 compiler. The default
compiler is `g++`; the environment variable `CXX` may select another compatible
compiler. Run with assertions enabled: Python `-O`/`-OO` and C++ `NDEBUG` are
rejected. The programs need no network access. Temporary compiled executables
are removed on exit, and the supplied certificate files are not modified.

The default command performs every supplied mathematical check. It verifies
file identities first, then runs:

| Program | Exact scope |
|---|---|
| `core/verify_small_cases.py` | Five threshold rows, two integer minima for `m=3`, the quintic Hermite coefficient table, and all 4096 degree-eight normal forms over GF(16) |
| `core/verify_reductions.py` | Finite parameter reductions for `m=3,4,5`, using the inequalities printed in the paper |
| `m45/verify_m45.py` | 238 parameter cases: 95 for `m=4` and 143 for `m=5`; 52 files of subsets for all normalized coefficient vectors and six files of subsets with a fixed sum and prescribed `h_2` |
| `m67/verify_m67.py` | 265 parameter cases for `m=6` and 375 for `m=7`, using exact parameter lists, subset families satisfying equations in `h_1,h_2,h_3` with the required exclusions, three-point multiplicative orbits, and exhaustive normalized coefficient checks |

The programs recompute finite-field arithmetic, cardinalities, distinctness,
the required complete homogeneous symmetric-function values, and every
claimed value of their affine combinations or normalized coefficient vector. Stored success flags and hashes do not replace these
mathematical checks. The analytic theorems, normalization arguments, and
constructions that adjoin points are in the paper; this is a computer-assisted certificate package,
not a formal proof-assistant derivation.

For file identities alone:

```sh
python3 verify.py --integrity-only
```

That option performs no mathematical verification. The root `manifest.json`
records the size and SHA256 of every other public file. Component READMEs explain
the exact finite-field encodings; encodings for different components must not
be interchanged. Arrays common to `m=6` and `m=7` are stored once.

The package contains no certificate-search programs, random generators, historical
manuscripts, run logs, or nested historical archives. All mathematical checks
are deterministic. Optional report flags on individual programs write a report
only when explicitly requested.

## Relation to the source submission

In the arXiv source archive, this directory is named `anc/` and the self-contained
`RS-DH_arXiv1.tex` is at the archive root. Only the TeX file is needed to compile
the paper; all cited finite computational evidence is in `anc/`.

```sh
latexmk -pdf -interaction=nonstopmode -halt-on-error RS-DH_arXiv1.tex
```

The bibliography is already included in the TeX source. No separate BibTeX run,
custom class, private style file, or external figure is required.


==> anc/core/verify_reductions.py <==
#!/usr/bin/env python3
"""Recompute the finite parameter reductions at excesses three, four and five.

Only the inequalities already printed in RS-DH_arXiv1 are used:
  eq:CLZ-range, eq:Kaipa-range, eq:fan-condition,
  thm:low-dimension-gcd (m=3), prop:odd-low (m=4),
  lem:fifth-sextic (m=5, with its three exceptional fields),
  lem:odd-short-majorant, prop:even-low-four, eq:fifth-low-even.

The odd-field tables and the finite binary ranges are reproduced exactly.
The old 240-pair coverage also checked (m,q,k)=(5,64,9),(5,128,13), although
eq:fifth-low-even already covers these two pairs.  The current verifier omits
these redundant checks and covers exactly the 238 residual pairs.

No witness search, floating-point arithmetic, or external theorem lookup is
performed.  The sibling m45 verifier is loaded only for its three declared
parameter dictionaries; none of its verification functions or main runs.
"""
from __future__ import annotations

import argparse
import json
import runpy
from math import comb, gcd, isqrt
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def rows(specification):
    return {(q, k) for q, dimensions in specification.items() for k in dimensions}


ODD_EXPECTED = {
    3: rows({9: [3], 25: range(7, 12), 27: range(8, 13)}),
    4: rows({9: [3], 25: range(6, 12), 27: range(7, 13),
             49: range(11, 24), 81: range(34, 40)}),
    5: rows({9: [3], 25: range(5, 12), 27: range(3, 13),
             49: range(9, 24), 81: range(15, 40),
             121: range(58, 60), 125: range(60, 62)}),
}
BINARY_EXPECTED = {
    4: rows({16: range(4, 7), 32: range(8, 15),
             64: range(14, 31), 128: range(27, 63)}),
    5: rows({16: range(4, 7), 32: range(7, 15),
             64: range(10, 31), 128: range(14, 63)}),
}


def prime_powers_below(limit):
    fields = []
    for p in range(2, limit):
        if any(p % divisor == 0 for divisor in range(2, isqrt(p) + 1)):
            continue
        q = p
        while q < limit:
            fields.append((q, p))
            q *= p
    return sorted(fields)


def integer_majorant(q, p, m):
    """Return Abar[n] through floor(q/2), or None when M0 >= q."""
    square = (m - 1) ** 2 * q
    a = isqrt(square)
    a += a * a < square
    if a >= q:
        return None
    b = (q - a + p - 1) // p
    coefficients = [1]
    for n in range(1, q // 2 + 1):
        numerator = a * sum(coefficients) + p * b * sum(
            coefficients[n - p * j] for j in range(1, n // p + 1)
        )
        value, remainder = divmod(numerator, n)
        require(remainder == 0, f"Nonintegral majorant at {(q, p, m, n)}")
        coefficients.append(value)
    return coefficients


def fan_condition(q, d):
    # floor(2 sqrt(q)) = isqrt(4q); multiply the printed inequality by 2.
    return 2 * (q + 1) > (d - 2) * (d - 3) * isqrt(4 * q) + 4 * (d - 1)


def odd_low_excludes(q, m, k):
    if m == 3:
        return fan_condition(q, 4) and gcd(4, q - 1) > 1 and q > 4 * (k - 1) + 1
    if m == 4:
        return q >= 11 and q > 5 * k - 4
    if m == 5:
        return q not in (9, 11, 27) and q > 6 * (k - 1) + 1
    raise ValueError("Only excesses 3, 4, 5 are in scope")


def odd_residual(m, limit):
    before_gl, after_gl = set(), set()
    for q, p in prime_powers_below(limit):
        if p == 2:
            continue
        coefficients = integer_majorant(q, p, m)
        for k in range(2, q - m):
            if k + 1 <= p or k >= (q - 1) // 2 or odd_low_excludes(q, m, k):
                continue
            before_gl.add((q, k))
            n = k + 1
            if coefficients is not None and comb(q, n) ** 2 > q ** (m + 1) * coefficients[n] ** 2:
                continue
            after_gl.add((q, k))
    return before_gl, after_gl


def binary_residual(m):
    residual = set()
    for q in (8, 16, 32, 64, 128):
        # k=2 is classified analytically, including the m=4 exceptions.
        for k in range(3, q - m):
            if k >= q // 2 - 1:
                continue
            if m == 4 and q > 5 * k - 4:
                continue
            # For k>=3, k-1 < sqrt(q)+1 iff (k-2)^2 < q.
            if m == 5 and (k - 2) ** 2 < q and q > 6 * (k - 1) + 1:
                continue
            residual.add((q, k))
    return residual


def declared_m45_rows(verifier):
    definitions = runpy.run_path(str(verifier), run_name="_rsdh_parameter_declarations")
    groups = []
    for name in ("COEFFICIENT_RANGES", "ODD_RANGES", "BINARY_RANGES"):
        groups.append({(m, q, k) for m, fields in definitions[name].items()
                       for q, dimensions in fields.items() for k in dimensions})
    combined = set().union(*groups)
    require(sum(map(len, groups)) == len(combined), "Repeated m45 parameter declaration")
    return combined


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--m45-verifier", type=Path,
                        default=Path(__file__).resolve().parents[1] / "m45" / "verify_m45.py")
    parser.add_argument("--report", type=Path, help="Optional exact JSON report")
    args = parser.parse_args()
    report = {"odd": {}, "binary": {}, "total_by_excess": {}}
    for m, limit in ((3, 121), (4, 211), (5, 289)):
        before, after = odd_residual(m, limit)
        require(after == ODD_EXPECTED[m],
                f"Odd m={m}: extra={sorted(after - ODD_EXPECTED[m])}, missing={sorted(ODD_EXPECTED[m] - after)}")
        if m == 3:
            expected_before = ODD_EXPECTED[3] | rows({49: range(13, 24), 81: range(21, 40)})
            require(before == expected_before, "Incorrect five-field m3 preliminary reduction")
        report["odd"][str(m)] = {"q_less_than": limit, "before_integer_GL": sorted(before),
                                  "after_integer_GL": sorted(after), "remaining_pairs": len(after)}
        print(f"ODD_REDUCTION_PASS m={m} q<{limit} remaining={len(after)}")

    actual = set()
    for m in (4, 5):
        binary = binary_residual(m)
        require(binary == BINARY_EXPECTED[m], f"Incorrect binary reduction at excess {m}")
        actual.update((m, q, k) for q, k in ODD_EXPECTED[m] | binary)
        report["binary"][str(m)] = {"after_all_printed_inequalities": sorted(binary),
                                     "certificate_rows": sorted(BINARY_EXPECTED[m])}
        exact_count = len(ODD_EXPECTED[m]) + len(binary)
        covered_count = len(ODD_EXPECTED[m]) + len(BINARY_EXPECTED[m])
        report["total_by_excess"][str(m)] = {"formula_residual_pairs": exact_count,
                                             "declared_certificate_pairs": covered_count}
        print(f"BINARY_REDUCTION_PASS m={m} remaining={len(binary)} certificate_rows={len(BINARY_EXPECTED[m])}")
        print(f"TOTAL_REDUCTION_PASS m={m} exact_remaining={exact_count} certificate_rows={covered_count}")
    declared = declared_m45_rows(args.m45_verifier)
    require(actual == declared and len(actual) == 238, "m45 verifier rows differ from the exact finite reduction")
    report["m45"] = {"formula_residual_pairs": len(actual), "declared_certificate_pairs": len(declared),
                      "no_missing_or_extra_pairs": True}
    report["migration"] = {"legacy_certificate_rows": 240, "current_certificate_rows": 238,
                            "removed_already_covered_analytically": [[5, 64, 9], [5, 128, 13]],
                            "reason": "Both satisfy the already printed eq:fifth-low-even."}
    report["result"] = "verified"
    if args.report:
        args.report.parent.mkdir(parents=True, exist_ok=True)
        args.report.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print("M45_COVERAGE_UNION_PASS: exact 238 = 95 + 143, no missing or extra certificate rows")
    print("FINITE_REDUCTIONS_PASS")


if __name__ == "__main__":
    main()


==> anc/core/verify_small_cases.py <==
#!/usr/bin/env python3
"""Exact small computations used in the accompanying Reed--Solomon paper.

Only four tasks are performed:
  * the five numerical rows in the common middle-range counting lemma;
  * the two integer binomial-convolution minima for excess three;
  * the finite coefficient table in the quintic Hermite obstruction;
  * the degree-eight, dimension-two normal form over GF(16).

All decisions use integers or fractions.Fraction. The general reductions to
these finite computations are proved in the paper. No search for certificates
or random test is performed. This program requires only Python 3.
"""
from fractions import Fraction
from math import comb, factorial, isqrt


def require(condition, message):
    if not condition:
        raise ArithmeticError(message)


def log_unit_interval(x):
    x = Fraction(x)
    require(1 <= x <= 2, 'logarithm argument is outside [1,2]')
    v = (x - 1) / (x + 1)
    lower = 2 * sum(v ** (2*j + 1) / (2*j + 1) for j in range(16))
    return lower, lower + 2*v**33 / (33*(1-v*v))


def log_integer_interval(n):
    require(isinstance(n, int) and n > 0, 'positive integer required')
    exponent = n.bit_length() - 1
    lo, hi = log_unit_interval(Fraction(n, 1 << exponent))
    lo2, hi2 = log_unit_interval(2)
    return exponent*lo2 + lo, exponent*hi2 + hi


def sqrt_interval(n):
    scale = 10**6
    root = isqrt(n*scale*scale)
    lo = Fraction(root, scale)
    hi = lo if root*root == n*scale*scale else Fraction(root+1, scale)
    require(lo*lo <= n <= hi*hi, 'invalid square-root interval')
    return lo, hi


def verify_thresholds():
    rows = ((3,121,'0.07','0.15'), (4,211,'2.88','0.15'),
            (5,289,'1.17','0.15'), (6,512,'18.8','0.15'),
            (7,1331,'138','0.18'))
    lo2, hi2 = log_unit_interval(2)
    lo87, _ = log_unit_interval(Fraction(8,7))
    gamma_lo = lo2/4 + Fraction(13,24)*lo87
    for m, q, E_bound, derivative_bound in rows:
        sqrt_lo, sqrt_hi = sqrt_interval(q)
        _, logq_hi = log_integer_interval(q)
        _, logqp1_hi = log_integer_interval(q+1)
        E_lo = gamma_lo*q - (m-1)*sqrt_hi*hi2 - Fraction(m+1,2)*logq_hi - logqp1_hi
        derivative_lo = gamma_lo - Fraction(m-1,2)*hi2/sqrt_lo - Fraction(m+1,2*q) - Fraction(1,q+1)
        require(E_lo > Fraction(E_bound), f'E bound failed at m={m}, q={q}')
        require(derivative_lo > Fraction(derivative_bound), f'derivative bound failed at m={m}, q={q}')
        print(f'Threshold row m={m}, q={q}: E>{E_bound}, derivative>{derivative_bound}')
    print('Five threshold rows: 10 strict inequalities verified exactly.')


def verify_excess_three_minima():
    cases = ((49,7,14,24,626158230621), (81,3,22,40,37184292070905203010))
    for q, p, start, end, expected in cases:
        M = 2*isqrt(q)
        require(M*M == 4*q and (q-M) % p == 0, 'invalid integral coefficient model')
        b = (q-M)//p
        values = []
        for n in range(start,end+1):
            A = sum(comb(b+j-1,j)*comb(M+n-p*j-1,n-p*j) for j in range(n//p+1))
            values.append(comb(q,n) - q*q*A)
        require(min(values) == expected and expected > 0, f'counting minimum failed for q={q}')
        print(f'Excess-three minimum q={q}, n={start}..{end}: {expected}')


def truncated_power_coefficient(n, r, p):
    """Coefficient of t^r in (1+t+...+t^5)^n over GF(p)."""
    coefficients = [1] + [0]*r
    for _ in range(n):
        new = [0]*(r+1)
        for i, value in enumerate(coefficients):
            for degree in range(min(5,r-i)+1):
                new[i+degree] = (new[i+degree] + value) % p
        coefficients = new
    return coefficients[r]


def verify_hermite_table():
    # For r<6, the coefficient is binom(n+r-1,r). Substituting
    # n=(r-1)/5 gives the generic rational residues printed in the paper.
    ordinary = {}
    for q_mod_5, r, expected in ((1,0,Fraction(1)),(4,2,Fraction(3,25)),
                                (3,3,Fraction(28,125)),(2,4,Fraction(234,625))):
        n = Fraction(r-1,5)
        coefficient = Fraction(1)
        for i in range(r):
            coefficient *= n+i
        coefficient /= factorial(r)
        require(coefficient == expected, 'generic Hermite coefficient mismatch')
        ordinary[q_mod_5] = coefficient
        print(f'Hermite ordinary row q mod 5={q_mod_5}: {coefficient}')

    # Frobenius implies that the coefficient at r<M=p^s depends only
    # on n modulo M. The paper reduces the special prime-power cases
    # to precisely these five finite rows.
    special = ((3,3,0,3,9,4,2), (3,2,1,9,27,7,1),
               (3,4,2,12,27,13,1), (7,3,3,18,49,23,2),
               (13,2,5,29,169,107,9))
    for p, q_mod_5, offset, r, modulus, n_residue, expected in special:
        r0 = (1-q_mod_5) % 5
        require(r == r0+5*offset and r < modulus, 'invalid finite Hermite row')
        require(((r0-1)*pow(5,-1,modulus)+offset) % modulus == n_residue,
                'invalid Hermite exponent residue')
        coefficient = truncated_power_coefficient(n_residue,r,p)
        require(coefficient == expected != 0, 'special Hermite coefficient mismatch')
        print(f'Hermite special row p={p}, q mod 5={q_mod_5}, n mod {modulus}={n_residue}, r={r}: {coefficient}')

    special_residues = {3:{3,2,4},7:{3},13:{2}}
    for p, excluded in special_residues.items():
        for residue, value in ordinary.items():
            if residue in excluded:
                continue
            coefficient = value.numerator*pow(value.denominator,-1,p) % p
            require(coefficient != 0, 'unlisted small-characteristic class has zero coefficient')

    # These are the lowest q in the relevant ranges. The left hand
    # side below increases with q; the general range reduction and
    # the p=5 base-five Frobenius argument are in the paper.
    for q_min, maximum_r in ((11,4),(27,12),(343,18),(2197,29)):
        k_max = (q_min+3)//5
        require(maximum_r < q_min-k_max+2 and maximum_r < q_min-1,
                'Hermite range endpoint failed')
    print('Hermite coefficient table: rational and finite modular rows verified.')


def multiply_16(a,b):
    """GF(2)[t]/(t^4+t+1), elements encoded by four binary coefficients."""
    result = 0
    while b:
        if b & 1:
            result ^= a
        b >>= 1
        a <<= 1
        if a & 16:
            a ^= 0x13
    return result


def power_16(a,n):
    result = 1
    while n:
        if n & 1:
            result = multiply_16(result,a)
        a = multiply_16(a,a)
        n >>= 1
    return result


def verify_degree_eight_16():
    q = 16
    require(all(power_16(a,15)==1 for a in range(1,q)), 'invalid GF(16) arithmetic')
    powers = {n:[power_16(x,n) for x in range(q)] for n in (1,2,3,4,5,7)}
    survivors = []
    for a in range(q):
        for b in range(q):
            for c in range(q):
                good = True
                for u in range(q):
                    alpha = multiply_16(a,powers[2][u]) ^ b
                    beta = multiply_16(a,powers[4][u]) ^ c
                    values = {powers[7][x] ^ multiply_16(a,powers[5][x])
                              ^ multiply_16(alpha,powers[3][x])
                              ^ multiply_16(beta,powers[1][x]) for x in range(q)}
                    if len(values) != q:
                        good = False
                        break
                if good:
                    survivors.append((a,b,c))
    require(survivors == [(0,0,0)], 'unexpected degree-eight normal form')
    print('GF(16) degree-eight normal form: all 4096 triples checked; survivor (0,0,0).')


def main():
    verify_thresholds()
    verify_excess_three_minima()
    verify_hermite_table()
    verify_degree_eight_16()
    print('All required small computations passed.')


if __name__ == '__main__':
    main()


==> anc/m45/README.md <==
# Finite certificates for m = 4 and m = 5

Run the full verification from this directory:

```bash
python3 verify_m45.py
```

Requirements: Python 3 and NumPy. No compiler, computer algebra system,
network access, random sampling, or certificate search is required. The program
reads the data without modifying it and prints its results. Python optimization
flags `-O` and `-OO` are rejected.

For file identities alone, use `python3 verify_m45.py --integrity-only`.
That option does **not** verify the mathematical assertions.

## Mathematical coverage

The program checks the following 238 finite parameter cases. Here `k` is the
code dimension and `m` is defined by `deg(f_u) = k + m`.

| m | All normalized coefficients | Fixed sum and prescribed h_2 over odd fields | Fixed sum and prescribed h_2 in characteristic two | Total |
|---|---:|---:|---:|---:|
| 4 | 23 | 19 | 53 | 95 |
| 5 | 29 | 44 | 70 | 143 |

For each of the 52 files for normalized coefficient vectors, the stored masks specify
`(k+1)`-subsets of the field. The verifier recomputes the complete homogeneous
symmetric functions from the elementary generating polynomial. For each
`a_1` in `{0,1}` and every `(a_2,...,a_(m-1))`, it checks that
`-(h_m+a_1*h_(m-1)+...+a_(m-1)*h_1)` takes every field value on those subsets.
The scaling normalization in the paper then accounts for every leading coefficient.
In the field of order 16, only dimensions 4, 5, and 6 need these finite files;
the dimension-two result and the low-dimensional bounds cover dimensions 2
and 3.

Four files over fields of orders 49, 81, 121, and 125 supply subsets of
nonzero squares other than `1`, with `h_1=0` and every prescribed `h_2`.
The verifier checks these values, forms the corresponding opposite pairs,
and checks cardinalities, distinctness, and the symmetric-function identities
for `m=4,5`. For `m=5`, it adjoins a singleton `z` when `k` is even, and
`{0,z}` when `k` is odd. In the latter case, `z` is chosen from `{1,-1}`
with `z+a_1 != 0`. Both choices of the adjoined point and every `a_1` are
checked. The resulting identities are affine in the prescribed `h_2` value
and give the required vanishing remainder coefficient for all remaining
coefficients.

Two characteristic-two files supply the required subsets of the trace-zero
space minus the two forbidden indices, over fields of orders 64 and 128.
The verifier reconstructs the two-point fibers, optional singleton points and
scalings. It checks the complete homogeneous symmetric functions of the
resulting sets and, for every `a_1`, verifies that at least one construction
has a nonzero coefficient of the prescribed `h_2` value. The order-64 file
also records cardinality 4; that record is retained unchanged but is not needed
or counted in the verification of the listed residual parameters.
The bound for small dimensions when `m=5` already covers `(q,k) = (64,9)`
and `(128,13)`; the corresponding constructions are not checked again here.

## Data and scope

Field elements are encoded by the base-characteristic digits of their polynomial
representatives. The monic modulus and its lower coefficients are specified in
each file and checked against the models in the program. Every nonzero element
of each quotient is checked to be invertible. Subset masks use the order of the
field or of the explicitly stored parameter domain, as appropriate.

All 58 certificate JSON files retain their original bytes. `manifest.json`
records their SHA256 identities. The verifier checks identities before doing
any mathematics, and does not use a stored success flag as a substitute for
recomputing coverage.

This component checks the finite assertions and the symmetric-function
identities for the constructed point sets. The
analytic theorems that reduce the unrestricted field and dimension ranges to
these finite cases are proved in the paper; this program does not re-prove them.


==> anc/m45/data/binary_moments_q128.json <==
{"q":128,"poly":137,"e":7,"forbidden":6,"D":[2,4,8,10,12,14,16,18,20,22,24,26,28,30,32,34,36,38,40,42,44,46,48,50,52,54,56,58,60,62,64,66,68,70,72,74,76,78,80,82,84,86,88,90,92,94,96,98,100,102,104,106,108,110,112,114,116,118,120,122,124,126],"families":[{"r":7,"sigma":0,"masks":[3277,1739,99500,1199,55042,4935,49522,50439,60162,1976,49842,51380,5482,198096,102684,4383,6762,54176,49573,2159,6550,4596,83256,98710,3313,2507,49561,8735,6742,85762,49486,50292,6769,2759,49513,51467,3286,279833,172216,53319,3306,2996,253,2207,6502,54096,49493,53556,3882,5003,829,98701,5530,88450,84276,82126,6733,8696,52237,4655,3862,1479,5182,1119,6949,58052,49386,50732,3413,1875,86115,1335,973,5036,106616,8315,84420,1500,49366,82289,1009,2780,702,4283,83652,53700,49942,53340,6373,4835,49962,2615,5362,62736,382,333456,1002,2540,12349,2363,86916,56400,54322,4215,12697,2915,49357,51740,982,4563,151668,107542,3481,63776,49393,51347,3406,4956,90396,50460,3493,1772,3133,1595,54593,51012,54286,82282]},{"r":8,"sigma":0,"masks":[1020,2974,9279,11717,83793,7286,83253,53534,6567,2933,6207,50297,89157,54086,148598,7634,5799,51658,61467,7877,5467,1886,86126,247046,5787,1973,61479,11986,5479,62546,84254,51385,3879,7277,49404,51358,5527,103828,86133,88087,3867,1913,4044,7625,5719,58273,86174,57913,3291,7354,4080,53806,6487,50630,83246,50270,3303,2926,49551,7906,9559,3001,15700,11977,3699,53705,49947,51485,86853,11833,150073,12193,3324,1786,49959,12106,52564,2797,86301,50486,3471,1517,6120,8074,61780,58057,83066,57517,3663,7726,49371,8033,381220,64033,6100,82519,5820,1757,15600,8081,55060,53714,83126,8006,6387,2806,61500,50477,5500,7454,99614,53366,999,51106,639,50746,89606,1526,84086,51757,987,2525,447,12113,54484,52105,83037,87100]},{"r":9,"sigma":0,"masks":[12734,8671,13274,14812,59057,58251,95684,12003,12926,1903,13286,8044,55985,11451,86111,57903,3710,4831,4070,7651,54630,63651,15785,12204,3518,50887,4058,14044,54618,2991,15977,211848,6974,2911,15717,7891,54870,87846,16025,198831,10046,13627,15705,12124,54678,87834,16037,208584,9470,1951,15794,8092,58710,8943,107067,15084,6398,11383,15986,57631,55638,51915,156219,51375,5757,2551,6117,8071,10685,9147,11225,15288,5565,53971,6105,11764,10877,14511,11237,15051,9597,11551,10190,13771,6845,87385,172347,99005,6525,1783,7118,7924,9917,87397,166071,148157,52821,1531,10197,7672,52649,11823,7145,57531,52629,5047,7125,14023,52841,58083,10217,12171,50138,7471,49598,8011,60197,64011,86327,12024,50150,52051,49790,51511,60185,2811,96080,204987]},{"r":10,"sigma":0,"masks":[54635,51054,89989,63301,10495,51129,4075,14061,5375,57822,4055,8118,54615,56493,96969,12189,5951,88871,13271,8029,55723,52089,65128,64389,55703,53749,65108,13818,11071,108211,13291,14829,12671,62778,64856,14070,52459,52149,65188,12218,52439,52062,64868,57042,12991,60573,65176,8109,53015,51061,54335,13789,3775,57849,95698,12141,3455,51102,105930,8058,53035,58094,59455,64418,54716,50653,16151,7662,59599,54189,60388,63969,54479,51702,55268,14238,59836,58298,16171,7929,54515,50934,49535,61254,59068,62649,15595,12014,58748,60702,15575,15198,55996,51933,49855,11769,50135,54198,56276,11742,107385,58269,11215,12021,90618,50682,6095,62929,50155,51693,56296,61281,83869,88691,6131,7669,52879,50925,97185,14265,52559,54109,93894,57162,103353,101803,11251,109552]},{"r":11,"sigma":0,"masks":[54526,85822,53206,56787,150395,53999,64921,12155,96375,56439,89955,13815,50173,52127,53226,63212,111903,203895,161607,250143,60222,57839,62442,15095,55102,51039,62422,57180,84719,101821,106424,8123,149367,88702,6142,89062,62142,51119,53197,57260,61822,88510,94035,8055,107003,64055,11262,14843,52606,53727,64853,63315,109727,52079,15613,12215,86895,290266,178915,62940,52926,56507,53233,61292,251122,54135,15742,337695,52477,50939,65322,15215,83895,62559,65302,62919,16369,108222,16062,11999,86523,82942,55253,95189,16333,56879,112556,14255,84855,103870,95736,7647,53053,51707,55273,57227,54653,56607,55246,86002,149231,51959,4093,210872,86775,250716,97095,14175,54973,58235,60366,7919,16342,250323,112083,108502,55741,54203,56281,61319,83835,50679,55282,56820,16362,199415,13309,11759]},{"r":12,"sigma":0,"masks":[251239,91519,96122,62966,62079,88767,62439,57197,251227,88447,89846,285823,61887,91839,62427,61306,392020,87679,384271,88039,52671,92607,7167,57274,291806,87487,89565,61357,16380,92799,10239,64246,255319,248761,97142,57206,59199,248686,64911,61277,252247,290263,96093,114007,56127,253114,65103,151539,251479,98260,89594,92119,55551,247673,65139,89067,251287,286423,378583,64237,58623,98280,64764,57245,390979,392517,251860,97879,65520,102207,59379,60917,294686,292303,95733,64441,249231,151359,56307,64366,284637,248557,96734,56798,249084,150783,56271,57077,285686,257593,89966,257953,65484,101631,59343,63353,310957,309079,90014,63326,16347,105087,15807,57070,384844,247286,89973,382766,16359,104895,15999,56825,251260,152959,378739,97639,252147,104127,62460,60910,284666,103807,94046,61177,251580,153279,155357,64373]},{"r":13,"sigma":0,"masks":[450390,248751,110511,383351,249278,390124,97207,57271,294263,392564,159663,64251,249470,250591,93691,210427,384469,257211,96119,211707,258686,247663,59390,62971,457421,310205,719165,257763,258494,254431,56318,61303,384462,180197,89591,158717,252158,98265,96187,97725,572859,180185,162543,61371,255230,98277,155551,63223,306171,655011,261797,208827,255806,259387,93943,57211,384498,453624,175863,801711,252734,248671,110431,114494,255677,488946,89951,163517,252285,114638,112507,63391,252605,333791,481079,114365,255357,163790,96751,56815,256637,260271,113595,174077,251325,163826,95983,64351,256445,254907,162747,61167,251517,114674,94111,92157,335358,248571,95711,644471,65510,334831,65150,160766,284663,382964,159483,64431,65498,253231,64958,60895,388950,163817,171951,211887,212954,114645,105979,102398,390618,114665,252905,447863,212966,163797,90031,57055]},{"r":14,"sigma":0,"masks":[256831,449529,259051,260589,384956,98255,378815,259578,408511,180175,707455,500671,251711,482795,259031,253789,605119,180211,557049,257949,251135,392814,249815,253878,256255,453614,249835,259821,388559,98291,802175,393162,457447,392542,60415,177151,249215,392821,381695,253818,249535,453621,456895,257901,390908,292607,55295,95231,258751,489303,653503,253869,391055,293375,202751,86015,405247,503548,207871,167935,258431,449502,311262,259830,507578,382942,65215,257529,384875,308735,261335,260958,384855,455661,261355,257774,335615,388062,64895,744575,457468,446445,261931,253689,389015,387061,212351,259998,389035,310015,212671,847773,339455,383989,261911,253422,454387,499435,257011,655329,212951,302975,294894,97535,212971,552895,712255,179455,388967,383982,251891,253429,65515,388089,573422,180031,341951,446454,251855,344029,391915,307135,256975,257781,65495,382969,507858,98111]},{"r":15,"sigma":0,"masks":[457662,453599,753656,253883,390653,392607,876399,1045959,212989,1033979,941819,260855,488415,392799,883167,393159,65533,503293,507896,409595,456574,483262,851326,259575,391933,650207,851646,257915,1179255,1274871,1038293,1400559,748535,449519,311279,990959,384893,390135,880479,884542,651006,452591,261373,257975,743415,720559,1038286,1422843,454398,392879,257022,260603,491127,1033719,941559,253815,389053,505789,883439,843503,490935,380919,251902,849759,750575,180222,896927,850679,384766,751102,491508,253407,262093,490429,883643,260015,482295,98302,1036246,344055,262129,388079,261822,257759,388606,505342,876279,1040220,712446,458351,948719,260975,491295,382959,261502,849399,262122,446459,259069,257519,1044862,745342,1367799,991095,507323,503742,573407,1040300,262102,392439,876027,872446,719742,720119,753635,253679,764923,383967,841726,259935,457213,455675,249853,850427,391102,387039,294879,393180]},{"r":16,"sigma":0,"masks":[262140,163839,255999,655354,3074029,2080094,1568606,1047481,450303,114687,252927,1043957,2031277,1957711,1826294,1572199,646911,950223,753653,1046393,1408987,488959,1408447,3066623,454143,901071,1039311,458746,1408999,768767,1408639,1039838,457599,761727,753646,937983,2030966,2027243,1564526,1824727,653247,487359,998847,655325,1865599,1963471,1571294,1046366,456639,1821951,507886,458717,1955805,483199,1570293,1044217,654207,1638351,851583,947199,1956854,765887,1830637,1572439,718719,745407,842751,1044346,1425367,2061302,770041,393206,392127,503679,845823,1040237,1474519,1572820,1564154,1046006,999420,499647,491513,1047286,719807,1963867,1570653,1044397,1035711,749439,990207,720886,391039,1957591,1571702,3078719,1039167,506367,1048143,393197,716543,1562047,1399807,1562587,1042239,751359,1047951,950079,384511,1562239,491486,1040246,262119,752127,261759,949503,2062159,1563007,1424767,1047277,262107,505599,261567,900351,1962974,1566079,1473919,720877]},{"r":17,"sigma":0,"masks":[1960951,2029310,1564591,1039855,3108797,3128571,2617083,3817467,2031223,1963965,1245151,458743,1955831,3079037,1830651,3403503,3014071,2621397,2612731,655351,3075063,1834985,2879343,1044207,2060030,1834965,1568623,1047391,2076605,2621417,1570271,3129324,1048538,1961469,1047998,1043935,2736125,2054111,2881263,1047471,1048550,1834958,507871,1563645,2785277,3913661,2879391,2621117,1965871,1834994,1571311,1040095,1753085,3075581,2620347,3993531,1671165,2621426,753631,1294327,2031291,3604143,1564511,2932731,3004411,3005949,2613151,2611197,3079803,1957758,2620143,1047291,2062077,2052091,1568503,1040311,3009531,3076030,1833711,720891,1965691,901118,1039358,393211,3127037,2883545,2881467,2883005,1965499,950270,1042430,1046011,2026491,2883557,1564151,2883197,1962991,2029437,1564411,1046263,3125117,1963518,770031,1044411,3008503,1785854,2619103,1277947,1965431,3078910,1570679,4144047,2022391,1638398,491503,1884151,3077103,2030525,2882487,2342907,1953775,1964798,1571767,1040251,3121085,3649277,2878971,3403707]},{"r":18,"sigma":0,"masks":[3530495,3896831,1047935,1572671,3127231,3010495,4181995,3129309,2063231,2023295,4181975,4186038,3862015,3652351,1048255,2883391,3534335,884735,4191191,3538938,3128191,2027455,3080174,2882815,2062271,3006335,3407231,1572095,3858175,966655,4191211,4192749,2055935,1376255,7338969,4191990,3407851,3013375,3080181,3866589,3407831,2029055,4134911,4018175,3124735,2686975,4718327,3129338,1048535,3645311,1966069,2064378,3865471,2030335,4980575,4190061,3536831,1523711,6127095,3538909,1048555,3895231,3992575,4109311,7012094,5627895,3014622,4185582,3108607,3078655,3899385,2080749,2072063,1963775,4144511,1560575,5169119,5209055,4194091,4185849,3104255,1964543,2031582,1569791,5897982,5177214,3653625,4189934,5963709,7010287,4193495,4193118,2076415,3077887,3997375,2880511,3110783,1572851,1038335,2080758,5110775,5208047,4189135,4189941,5173231,7339195,3653598,6553327,2079679,2883571,1043455,3604461,7532527,5734270,4184051,4185589,3111871,2883535,3402751,3801069,2078591,1572815,3397631,3112950,5209854,5218295,3014649,4972542]},{"r":19,"sigma":0,"masks":[8256493,8124095,6287339,3538935,5635839,7470975,7763967,4190075,6946559,10993535,11335679,4191735,3997693,7853055,3080159,6291382,6749951,8125055,6552575,7925759,4145149,8257359,8125942,4193015,5963519,8124863,1966047,8125403,13336559,5111679,7960575,3866615,7585535,12057215,4184062,2064375,6282687,5996415,6283227,7856079,8318958,8121599,3637215,4185975,6282879,6782847,4189182,4192763,6287039,1572862,8125933,7188479,13631166,5750655,4193533,4190135,5226239,7061375,7335932,7237631,6286719,2883582,3915743,3129335,7335359,6012863,4193662,4976639,3407869,7855359,8345535,3801083,7335551,6799295,7335911,6291193,4194289,13627319,2031599,4189919,7331519,4030462,11532239,7339885,4194253,5734335,7863802,4192175,10483967,7045055,7142399,4185567,1048573,4112382,3014639,3604475,7338239,7862975,7331819,8125436,5701119,12517099,3899375,7806975,7011839,7536575,7977983,4192095,8249333,7862655,6289359,3112955,4194262,5177279,7781375,8908799,6684159,7861887,3653615,2080763,7338815,8322959,8126389,8317439,4194282,7861695,4191229,4189679]},{"r":20,"sigma":0,"masks":[23035886,8368119,7331837,8122366,15990207,12517117,15990747,12319741,15663097,12541947,12058359,24573439,15990399,16678143,15990759,14417907,8314863,8354799,12320607,10485471,8255479,4046847,4185087,14417871,8372093,12451774,7864239,6291387,4194300,4095999,4188159,15204303,14548958,12546039,16119679,10485231,16718847,14405631,6289406,11534267,22535167,8257277,16448447,7339743,16220153,15192063,12320687,6291319,8256507,8323006,12058107,7863293,15663070,12565487,16120767,15596031,12443631,16121846,8126199,22642687,16571391,8353759,16447359,14612223,12450807,12548079,23977471,16494527,8249311,16675839,7863799,14547711,8321019,8322557,7339006,16211839,12513263,14663674,12320507,14221311,22543999,8351739,8126367,7339959,15597557,15695866,15691263,11534063,12549886,12558327,12058479,10485627,12566461,8257406,11530237,6290911,8253423,8370159,6287357,7339899,4194267,1835007,4193727,13533183,8322039,12549087,8126319,6291183,4194279,2621439,4193919,7856126,24575966,12517246,10484734,15658943,14614510,12562427,14662527,15843327,8355773,16776121,7864059,14540671,15984639,8347639,15693759,15892479]},{"r":21,"sigma":0,"masks":[31456989,24608759,33290047,31454911,24100831,16768891,25018365,29360085,32405503,31404031,20707327,12050431,16220143,14647291,25067517,31454591,20905471,8322943,6290431,31455871,28770271,24887287,48742143,50314983,16498671,16773051,33289471,31129471,12566271,16774903,47955711,49278207,29359035,20938687,30916351,32751487,16771070,16774651,29196285,16678910,15663087,32497615,29278205,31452415,16767998,16121851,11533311,16629758,25163231,16449531,31162111,31452991,25161583,16768951,49479423,29360078,8355583,12451711,31948543,8118271,14548975,31455191,50265843,26214398,25163639,20955007,10483711,32735167,16482271,15695863,26738685,48889791,31457145,31453135,28049405,32496895,25157371,16768735,30899711,33421278,8371711,28246011,31964671,7860223,16236511,12517311,16777190,15204350,29032431,16776111,31178239,19914751,16776638,14663671,16777178,14417918,31357951,29081595,33028927,31450111,25161463,16776031,33533945,12316671,31308799,16772847,20446207,30867391,14614495,16383991,49004031,29163518,12549631,32301055,32701951,31063999,24772591,16187383,22806525,25165785,28295151,8257471,7337983,31850431,15597535,16768495,23592957,25165797]},{"r":22,"sigma":0,"masks":[31456763,31453182,58588151,15466495,54515711,65920895,66321791,64486655,49805310,64942015,50200062,65797375,49282807,33292219,50265981,14155775,16772095,66566911,63962815,65797951,32505775,57671407,33537019,25116671,33021949,56622971,33517535,33415163,16766975,66811391,58703805,64487231,58195871,46137151,58587131,50198495,48234415,61865851,62779375,50298621,32505695,56623031,33423229,58686431,62652271,25165631,62847991,33487855,33290238,33029855,33535991,33419255,49282555,25165055,50311135,50315198,31457015,33292151,33513455,62873591,62390011,32504829,50297851,50257915,64990975,65992447,16777195,33480695,48234235,49807087,33488829,24379391,32505335,33030071,33423102,45350911,49803261,64879103,16777175,25165811,31457183,31455229,62781431,33421295,64986623,64878335,54525911,25165775,57669630,65993215,54525931,46137295,49282927,60817339,58653691,22020095,60815358,32497662,33519611,16695295,49282975,25153535,50200509,66027510,31457135,46125055,66317311,66715629,50068478,61865695,50265854,16613375,16776895,46134271,58703358,66519021,32505595,50069431,62782459,50264047,48233975,33030011,58580975,33422303,16776575,25162751,63952895,64995318]},{"r":23,"sigma":0,"masks":[56621055,117432253,132108159,66781175,33291263,100662142,33488639,122683359,67059709,130023215,116654075,67107575,98500606,49274879,133410815,133952255,66912253,124715005,65994719,46137342,88080375,62386175,62897663,50315135,92139519,79691759,117440459,67104635,99483646,83819519,112983935,25165822,130022269,65798142,16777213,66043895,100368382,58454015,50200319,98041839,117428219,117438205,67108093,67104695,115212286,64487422,133168319,95420159,117437435,109017087,58686975,67107323,96399359,125272061,66551775,67100535,100658159,31449087,54525949,33521535,49806335,100658686,67098622,62783423,63963133,67026942,65929199,66519035,117430239,98533373,50265599,67100127,67108813,58187775,129941495,67106735,100660215,66945022,133163519,83623679,67108849,100659133,64946159,67104479,60816383,130022775,96206783,62848895,66322429,99598333,81788799,66715643,50067455,32501759,58703615,33537983,33028095,83752959,33422847,67104239,100662879,75497439,100663239,99090399,92200959,92240895,66568175,64995323,57670655,48230399,97517559,98303967,132071295,100662013,133390335,66027515,83865599,125828895,99876855,50298815,117439739,100335613,66813935,58589055,125239294,62644223,62881535,131005439]},{"r":24,"sigma":0,"masks":[67108860,67010559,67102719,134184439,133169086,100654591,134199293,134082557,124764159,66961407,67099647,130023413,132120317,133955453,134086383,201293679,192544767,100658943,250609583,257949151,123699199,132119547,134152059,262143867,129433599,184540671,232783711,192937973,125820799,200275959,201195447,258998199,125827839,100662207,255852159,230686527,259980279,133160943,134152119,257949423,125501439,184547199,134176766,192937966,199229374,199225311,100663286,258998139,127909887,132118519,184549366,243268863,125173759,100661119,201291773,201293727,133691359,200276987,134086111,130023406,125826559,184548287,249560823,134151166,130019199,117432063,201260987,134084606,98435071,132116463,232783611,125829086,117145599,167767551,134086519,263977981,183435263,200269791,234352637,201187325,99549183,117435903,117440506,197132254,133689339,199227387,134197246,134200827,116899839,167763711,255843327,266076111,133954527,133168119,134151903,134184879,100384767,132112351,167772125,134184799,234749885,251624957,201195231,201293307,130021887,117439359,257947646,201310127,234815230,133955326,134151663,134201079,67108839,65535999,67108479,41943039,100106239,199228407,134183933,134143997,67108827,64749567,67108287,29360127,133168637,133167099,134086587,201259006]},{"r":25,"sigma":0,"masks":[251592447,268426975,251395071,318767071,335019967,334495231,384825343,511572991,268140511,267354103,400293885,402653145,199229311,465534847,262141951,134150143,268434878,230686718,268435418,266076158,448790525,234864511,134180863,368832511,267894751,201064191,268435430,266862590,260029951,436076479,435156991,259518463,266272735,268042231,201306111,130023391,133169023,268431087,184549371,397402111,402652087,268434271,467140605,263974911,385859071,461356927,450885631,385347583,267255775,268426735,366999551,192937951,436190719,259915711,258996223,201193471,400539631,267845623,100663291,503310331,264207871,133693183,234355711,249552895,267878383,266305531,117440503,469762034,234814975,133955071,469680125,263708671,402648943,268427131,469598205,201260031,402650591,400424951,494907391,197132271,264224511,268433143,519503870,466616318,268156911,268431291,465041407,459272191,402325471,251641791,167772151,125829103,132120511,259981183,201285631,435937279,268426238,267780091,263191551,268287998,251526655,200801791,251131903,452452351,268429310,268432891,502988798,268337150,369082111,385810303,134193151,232779775,200277951,402647037,331350007,301989871,260013823,234848191,398194687,134085631,401588191,268427191,402505725,368566271,461307391,268107771,335409151,335525887]},{"r":26,"sigma":0,"masks":[796917750,402650111,268435415,532674431,536837855,939391998,519766015,536600543,805174269,939507451,502235135,804777967,973078509,738194431,268435435,796916671,805273531,536805295,501202943,1004534779,536735742,536739323,536346109,532675519,532676598,402640895,519438335,796915583,536854391,805175135,536608638,534773502,805236734,805175215,502923263,268271615,796917741,1039925111,519028735,532672255,536854459,503316469,535818235,402653135,939392891,536739575,520089535,268353535,268434815,1031798591,520085375,402653171,536837615,939491231,770686975,536345591,536804349,939454461,502726655,401866751,268435135,788529141,771747775,738197491,528482269,352321535,532119551,265814015,536737789,536739743,535820255,989847295,872404991,402652415,503314943,905965055,536838011,536804855,534765563,267124735,268425215,402652991,503314175,528481151,805167102,520093689,532398079,536606711,536854255,390070271,526319615,804257661,268430335,738197311,788527615,801109951,805273327,1031795711,503312255,805036015,536797182,536837118,531562495,738148351,528482298,520093662,535821295,402604031,536853983,935329785,536346558,535821822,805238781,226492415,528187391,402456575,801112058,1052758015,788524927,801107455,1006501819,771751902,503308223,528473855,536838071,247463935,795803647,534773629]},{"r":27,"sigma":0,"masks":[3355376639,503316447,3485400959,1031798782,3351248879,3489660913,3489656543,1073737595,3455053823,1006565375,1069530623,1056948095,532676603,3405774839,937426815,1052770302,1006596095,1055907839,804782015,804257279,796917755,788529119,3489071099,1073740535,805232639,805272575,1040121599,939261695,1063254015,3489660877,3489658799,1073414135,939503615,536853503,1005584255,1069416383,922746875,1002438623,1061158909,1040154495,3485196287,3548381175,1073184735,1073733495,536731647,3615225855,1065319935,1073740283,3681546239,931135455,3682582463,3623288799,3656900607,939390975,1073741053,534773247,3422419967,1065086975,536608703,1006108415,973078523,1072431102,1023410173,1072676855,1056700415,1039134719,1065336575,535822079,989855735,3489464317,3468689406,1073348603,1067449343,939457535,3447717886,1069481855,1073741809,935329775,536346495,1073737439,3523215327,1073577982,3355180799,3456040703,1073741773,536836095,3489333239,1073739695,536801279,3422515199,1004535743,1073733087,939483135,998244335,1072562159,1073151995,3673681919,1069277183,805044095,402653182,801112055,771751919,1073446895,938999295,805171199,805287935,3485335487,1056931775,3418357727,3338665979,268435453,738197502,1064303615,1006500863,938475455,3472752383,3488350206,520093679,872415229,1071628283,528482295,3619421183,3573547006,3619618559,1039661055,3556630527,1040055807,1073737199]},{"r":28,"sigma":0,"masks":[3757830111,3757043703,3757965051,3758079927,4018141119,3741316863,3690986751,4018143197,4025999343,3755998191,3758030703,4026498939,3753900927,3749429247,3640655871,4227792827,4026267639,4022059007,4009754617,4160683743,4018142079,1073594367,1073732607,469762047,3757047677,3749150719,3758078974,4160729086,1073741820,1073643519,1073735679,671088639,3757826031,4021223423,4026498046,3758063343,3488088063,3489660903,3464495103,3489660543,4025482750,3747479551,3758059517,4026514911,3487301631,3489660891,3451912191,3489660351,4159698939,4159700477,3758030751,3758028797,3753897471,3741314943,4026466043,3753902074,4024434557,4126638079,3724541918,4026498999,3690790911,3748593663,3757964791,4093640319,4026261471,3724539391,4227825519,3749707766,4022335359,3739205631,3892311039,4093631487,3757567983,3723886591,4160614397,3757964285,3749706687,3991896063,3690984447,4093634559,4022336447,4026007037,3758071805,3758063547,3489562623,3489660924,3690975231,3489654783,3749705599,4026269566,3758030583,4026515319,3489513471,3724540671,3757965151,3489651711,3755999165,3724533631,3757965231,3758026750,1073741787,1071382527,1073741247,1035993087,3749699071,3722412031,4026400503,4160683959,1073741799,1072168959,1073741439,1048575999,4026006519,4152358399,4160683006,4026498543,3690201087,3723476991,4156555246,4160617951,3757047550,3757833725,4227825567,3758079711,3690987507,3724537791,3741319157,4026465277]},{"r":29,"sigma":0,"masks":[7448944639,7247624191,4223664111,6442448351,4025483007,7239368671,4227791871,6442446703,4160486911,4026007423,4290240511,6425640703,4292837371,4294410223,7516184479,4143972343,4286513023,4158652351,4026497023,4227817471,4278173631,10196352991,4152360943,4194303991,4294963131,4294688751,6978273151,7446986239,4294964983,4290756351,7515537391,4026462207,3755998975,3757834111,4259311615,4160724991,3892314110,4294961150,3724541935,3753902071,4227333631,4278058495,3758077951,3757961215,3690987518,4294958078,4294819838,4289723391,4294639611,6375206911,4009754607,5904531391,4294959031,6442303485,6442441725,5838471165,4261380031,4286545663,4160617471,6375079807,6341787631,4226809791,6442444797,4018143223,6173947903,4225761151,4160681983,4288673791,4293885943,4294672351,3992977375,6404702205,7381839871,6424623103,6374292991,4022337531,4294958815,4278124287,6441271291,4277926911,3757047295,3757572031,4286050303,7247232511,4227596031,4294426591,3741319135,3749707771,4261396351,6173978623,3758062591,3758022655,4257218558,4294966718,4292607998,4294967258,6425145343,5905559551,6977224639,6425656831,4294966111,5888802811,4026514431,6442449847,4294962927,4159700863,6408830911,4026392575,4294574071,4292804575,4156555231,4227837951,4024434175,4290739711,4276084735,4260887551,4294377463,6140461051,6442156027,4127195131,4286447551,7243562991,4227725311,4285528063,4294958575,4026269631,4219469791,6442442491]},{"r":30,"sigma":0,"masks":[16642981751,16911302495,4293656575,16640900862,16638803958,13958633471,6442450175,16903042943,16642863102,13958638591,11811159295,16638802879,16911400891,16642932655,4292345855,17110662139,17079205869,4294962175,11811159871,16903044031,16911301629,17045634811,6429868031,16910905327,16642965215,17045519358,11798577151,16642727903,16903045110,4294957055,6442450751,16638801791,16374562495,16894656501,16877875135,16844324851,6442401791,17045581821,16608854015,16507994111,11811110911,17045618591,16876814335,16642472951,16374562175,17137925951,16626212735,16508780531,4273995775,16642866935,16626216895,16374480895,16642981819,16609443829,16641945595,16508780495,16903045101,17146052471,16625156095,16638799615,4253024255,16911302575,16609050623,16374398975,16374557695,16844324671,11811156991,4294967275,13287555071,16496197631,6241124351,16910385021,13623099391,16626221049,11609833471,16642734071,16374552575,16508780351,6442447871,4294967255,3959422975,16642932215,11005853695,16373252095,16978532351,16508779775,6442438655,13958643671,16642865149,16642867103,11811147775,13958643691,3623878655,16458448895,5637144575,16371941375,11808014335,16353591295,4294885375,16640900989,6442450895,13958643071,16609435583,16634601215,11811160015,13958643391,16894652287,16907234815,6439305215,16332619775,4294803455,16508583935,11811160051,4294966975,16642473918,16641949182,6441664511,16626221022,13958479871,16508731391,11810373631,16642964478,13958561791,16844275711,6442450931,4294966655,16609439615,16911163375]},{"r":31,"sigma":0,"masks":[17169381375,25719472119,25631391742,17179541495,16911359999,16911399935,17146248959,17045389055,16903045115,16894656479,30046945151,17179867895,17112723455,17162035199,16910909375,16910384639,16638803963,25768624126,17043554175,17158897662,25748832239,17112692735,17175657983,17163075455,22548578295,25757220855,25769705439,17179864955,25634529279,16609443807,25759317759,17137926142,11811160062,17178558462,17129537533,4294967293,33285996536,17171214335,16642736063,17112235775,47175426047,17045518335,17179868413,16640900607,6442450942,17037262815,33285455869,25685917693,16642859007,42680967167,17171447295,17179867643,25700589567,25499269119,17179312095,17179860855,17028874235,17108565983,17167286269,13958643709,17045630975,16642980863,17111711615,17175543743,17045610495,17104371695,17178689519,17179279355,16642928639,29928447999,17110663103,17179860447,17179869133,16642963455,25769639919,17179867055,25736181759,17179705342,25501237119,32178681855,17179869169,17041457135,16642473855,17179864799,17173576703,17045584895,25763511807,17175609215,17095983095,25500318719,32212253182,17179475963,17162827775,17145262079,17171463935,16641949439,17145788415,25769803167,17146183167,17179864559,16634609655,25761341439,25635553215,25735200639,25744637919,16626221039,16978542589,17177755643,17170430975,17112628223,17044602815,25702563327,30060441599,30060558335,16374562813,16844324862,16911298559,16911415295,29523705853,17163059135,16907239415,16877879279,17179574255,17045126655,25500835839,17175404543,16911171455,16508780542]}]}


==> anc/m45/data/binary_moments_q64.json <==
{"q":64,"poly":67,"e":6,"forbidden":6,"D":[1,2,3,4,5,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31],"families":[{"r":4,"sigma":0,"masks":[424,5251073,616,6292484,61440,4263944,4227586,960,328960,49176,774,4456992,198,6293506,294921,688,49920,394752,4329488,30,325,3264,49344,645,792,6528,278545,43,53,196614,216,5760,1300,297024,4242,87040,4236,147496,1081362,1290,1313,5243408,393228,81925,393234,4259906,1548,2593,1186,4722692,8409120,2193,2146,287232,1105,4458497,82560,98307,1124,82240,107520,4726786,2121,2212]},{"r":5,"sigma":0,"masks":[348,3458,11012,668,3114,433,148576,625,361,6338,410,681,84488,9986,12932,6914,234,820,6785,9537,9242,5505,810,244,5148,6193,102536,9265,58370,329858,55298,165024,8267,4245,1299,1504,1293,2579,4198,8277,53768,2598,2315,1557,1547,2325,1318,11528,1110,4560,4622,1189,4216,2198,8462,1928,1123,8485,200800,1872,1166,2211,2960,4808]},{"r":6,"sigma":0,"masks":[3653,630,347,438,9880,5315,6808,3117,9413,413,3715,605,6917,686,366,12611,9456,5702,6384,237,3752,243,5166,3432,3696,10267,3504,5352,12720,5928,11048,6198,1748,2506,7716,2172,5025,1575,2516,1212,1761,1490,9044,5002,1146,8508,2529,1484,2978,2191,1937,7244,1103,1890,2897,1593,4367,1175,2916,8313,14625,2135,1956,1865]},{"r":7,"sigma":0,"masks":[967,54593,6764,5490,6770,623,3865,431,695,5465,3314,375,3308,3103,6745,5546,6953,3761,985,5175,3676,49564,3484,5914,1010,223,10012,5447,3689,3418,1004,799,7715,2171,1747,4413,1741,1211,8765,7438,2534,51299,1493,4667,11542,1483,1766,1149,2902,1598,51680,2981,1942,50707,1893,2366,2915,1870,2552,4286,1784,8318,58208,13579]},{"r":8,"sigma":0,"masks":[3870,59632,6571,5813,5803,6581,3294,5483,3883,3317,5555,6085,5549,4056,3307,3893,6382,10461,5341,6128,990,49755,3675,3766,3502,10216,3694,1013,1003,3741,3421,4038,4858,7881,1916,2791,1511,11721,12004,3004,1978,53369,4967,7906,2938,8956,52041,7633,1935,2809,54162,4223,2895,82141,1529,8076,4815,2967,57916,1343,1879,14028,50657,9145]},{"r":9,"sigma":0,"masks":[9567,6815,6495,4074,4084,10655,5535,10847,52634,52905,52585,54319,16041,15770,54492,15721,3439,7130,52458,3759,11241,6391,12655,6121,54954,11055,5935,12727,5359,3511,7153,3703,1915,7651,13630,4861,12003,3003,14245,7886,7909,7638,4603,1981,7294,14179,56397,2941,1534,13779,8085,11581,12117,8038,15059,2814,12173,8019,15078,11835,51659,13798,4990,8013]},{"r":10,"sigma":0,"masks":[4077,52662,56304,50157,15798,15707,4083,59165,60392,15726,16046,52637,15965,59190,15773,52910,10205,6126,7133,58741,15597,54709,55659,52467,7158,55923,10230,54957,58718,6107,11227,55917,57471,14159,7895,11391,14073,7359,11735,51705,11983,13887,51519,56892,14231,7631,8121,14655,12026,9087,14268,50919,57060,7674,14055,5055,11772,14202,12135,1791,7932,2559,64356,54012]},{"r":11,"sigma":0,"masks":[15791,55258,15983,55095,59369,52655,56297,16327,64748,50143,4063,56111,13279,55535,55281,16055,53209,54943,54623,89942,6135,16345,62425,11255,16159,16364,53234,52447,7151,53023,10223,16370,57254,51710,14078,88007,14846,63611,57173,50942,8126,56891,57229,54206,57235,58238,12158,88695,14267,52091,57272,12029,15227,51131,7677,64421,63224,56510,11771,61157,64355,54011,7931,15293]},{"r":12,"sigma":0,"masks":[56302,60381,55261,83903,65310,105791,161487,84863,55286,65496,64747,60406,56283,64757,59355,89978,62430,102911,65115,16350,107263,175609,53214,89935,62443,53237,64861,16363,16373,159463,53227,62453,8063,211687,57082,54143,58303,105461,60922,12223,13823,109555,51967,98245,63418,50687,97901,15103,64335,56447,62969,98288,56791,64249,60607,88030,63319,114101,57039,93173,93163,61369,60879,62783]},{"r":13,"sigma":0,"masks":[65524,206839,112510,97021,95741,56311,90043,59383,176061,159486,96763,94141,55279,294139,105982,60399,93694,113403,212335,110461,64879,106429,112123,65199,249463,64951,96190,65143,155515,161533,97150,112381,163825,57085,114673,208381,63355,60925,97695,158687,56827,113911,259939,64381,247741,61179,95215,63421,248574,260819,210430,64254,62974,211710,259539,98281,92127,160759,89055,61374,57214,102391,114015,98268]},{"r":14,"sigma":0,"masks":[294906,110079,65523,159231,65517,106239,456429,155391,289791,161727,310719,112575,450477,162687,261486,113535,294591,178047,96127,261357,179135,252893,251886,97215,175871,256987,251867,93951,388981,171519,89599,252918,503645,257495,253119,259833,114678,253655,163830,392826,260415,253881,253391,259991,163805,387519,114653,257743,250815,98286,180206,61311,388092,57279,254847,257786,408831,63999,248319,253692,247551,98267,180187,63231]},{"r":15,"sigma":0,"masks":[262087,841719,491470,294909,391095,261743,450463,261551,212959,391023,384759,259039,392111,249823,65503,769726,257015,311291,262105,251895,490749,390623,457583,454391,262130,255983,389023,252911,450287,384863,262124,261919,114671,393173,163823,260606,392829,259838,392637,453629,452603,257918,449531,506615,505335,392571,392891,253886,446462,253437,503263,260987,98295,382971,388091,180215,261053,253691,383997,655334,458109,257531,490223,458429]}]}


==> anc/m45/data/coefficient_cover_q16_m4_k4.json <==
{"q":16,"m":4,"k":4,"p":2,"e":4,"poly":[1,1,0,0],"complete":true,"coefficient_tuples":512,"sets":[43140,49300,59648,19474,57608,10564,1636,23808,19552,5208,49285,810,35845,17172,41009,49221,17072,41552,570,17217,14353,57857,433,18446,57601,37385,716,39944,21636,32980,41792,13444,654,2579,21513,33584,57377,47136,51265,2402,24589,33953,22576,35880,8548,724,25634,33923,4882,2228,18824,24064,55297,33301,6157,1797,3248,51776,33805,52736,3203,18474,13888,8928,2644,2162,49187,2099,41602,9283,38464,35202,8372,49314,51212,39169,11332,59408,25872,4328,37004,4636,13826,45066,12032,1053,16549,18968,35457,1624,451,25224,24643,4336,33050,33956,24602,35843,5202,22018,6296,4450,35152,6284,35912,16738,38401,51218,9481,38145,12612,12824,6169,57354,16937,23072,49441,28692,16907,12325,5416,17602,16651,17572,32948,16864,42242,39488,33862,2075,34307,779,55304,37897,4179,17926,18064,49201,3848,10402,10307,34309,6420,1428,6721,2416,4186,44544,10448,13472,20742,25376,33806,12930,21184,20868,45316,25729,8984,107,59520,17427,12425,24784,7312,19328,10769,24710,16423,34192,37160,15392,4804,41505,61442,25640,10757,4188,24709,33098,22531,7040,36968,1585,1193,51464,53260,41616,613,9544,12616,28930,7712,4246,34376,18180,39968,17542,41029,38272,36883,5762,18080,357,5472,36224,16802,2586,26690,10416,46144,33302,37088,1592,41496,43138,33896,28696,10261,12736,20561,32798,37664,16497,13392,21507,12673,40967,3272,21537]}


==> anc/m45/data/coefficient_cover_q16_m4_k5.json <==
{"q":16,"m":4,"k":5,"p":2,"e":4,"poly":[1,1,0,0],"complete":true,"coefficient_tuples":512,"sets":[20999,574,44672,18602,1589,5924,17136,4398,11554,18209,41046,41609,13076,24920,3349,5318,40096,1118,2460,29832,2978,11104,2953,34354,17516,19491,17620,16790,8981,5537,21604,33700,50198,4877,10449,55616,61700,41668,315,18057,407,49212,50497,3688,35369,21920,21541,19589,17580,33941,13092,42145,49353,3425,16995,17065,15380,40001,26708,51752,287,44296,41037,13334,6444,10128,25225,49191,3404,12441,876,17671,34472,43553,45633,53472,36903,43656,37065,41368,14403,41164,52864,26241,1358,53346,21542,38986,2446,25116,26184,24908,45100,6233,663,26369,21515,13508,27684,51972,813,29024,42273,2827,5064,16632,19475,41392,28817,53274,54432,49329,24696,3117,59464,6346,50450,35218,61728,16809,30732,51480,13860,9369,14349,2853,1988,2710,25172,23088,38448,7224,2830,41251,33400,1309,21253,19590,45196,34569,8781,49244,10789,40999,29190,41076,17972,28770,60160,9665,58434,43208,34017,38178,33012,57355]}


==> anc/m45/data/coefficient_cover_q16_m4_k6.json <==
{"q":16,"m":4,"k":6,"p":2,"e":4,"poly":[1,1,0,0],"complete":true,"coefficient_tuples":512,"sets":[41890,21077,35748,50840,30860,7473,14520,40482,17179,9877,39957,53411,10088,5541,10034,52486,21336,12913,39962,12830,13453,37980,42374,1507,43340,11880,26716,42296,46657,17833,9526,35718,8591,44057,5833,34010,9937,1912,28420,26773,55561,36296,53578,15890,45764,27659,24663,43672,41588,31809,5836,10712,36464,26252,8751,3013,58883,55331,41171,56340,18731,63560,45579,1479,26386,20940,34990,54418,34138,11527,14212,36520,15521,56353,5214,42162,3223,42594,10458,30256,49243,34125,21894,26695,2867,22613,3278,35939,44368,12567,54465,3733,27944,44193,6988,42770,56128,57990,50253,63568,22642,35126,19794,32951,36377,24775,19857,51977,41562,28835,11156,7222,43793,49931,22340,13736,10511,40328,26730,36456,54342,9611,27410,12518,39249,13587,12760,54309,26856,33367,39955,30868,40577,15409,27528,24810,47153,54372,3737,1367,15024,1327,34923,24685,3285,53635,56080,7269,21582,17650,29457,16845,21827,17622,17392,34190,29104]}


==> anc/m45/data/coefficient_cover_q16_m5_k4.json <==
{"q":16,"m":5,"k":4,"p":2,"e":4,"poly":[1,1,0,0],"complete":true,"coefficient_tuples":8192,"sets":[25128,49300,17956,30724,5196,49456,50209,8219,4634,43025,26760,41221,2250,1051,737,16423,16938,41016,39456,283,12547,57728,2672,527,21121,45313,17433,6433,33814,1760,10448,49234,20632,34060,53764,4396,35077,10337,9028,45572,4492,32814,13317,35857,21072,33426,20515,107,3113,35520,12337,41004,2636,53380,20674,2465,5162,4650,2528,1825,1180,24852,17029,9362,50193,37379,51720,41106,36937,211,3346,34920,16483,45316,2225,16593,52352,10513,51220,18824,4756,295,16581,16684,49292,14864,34592,1633,3079,1063,3593,33474,5204,1177,17434,46088,21058,54400,9300,41041,17041,301,14402,4440,2217,2101,24897,21010,2071,59393,16909,34328,24709,179,12616,1377,1729,33570,41240,11012,34898,10296,24710,29056,6226,33220,34868,6151,3608,37010,24849,16554,26114,27137,8231,17000,35908,12578,1378,1125,8969,43152,186,21572,11393,5665,4328,43137,33602,25105,39428,39552,6170,35106,32934,57632,9227,11284,8582,8904,16994,2195,37381,42504,57536,4374,34865,651,42018,5284,9808,16977,32839,53320,33428,9258,17730,5266,3664,41093,5155,17548,49824,24620,10508,50560,2161,12370,806,4153,19468,26642,36962,1362,18964,45440,10505,8594,37138]}


==> anc/m45/data/coefficient_cover_q16_m5_k5.json <==
{"q":16,"m":5,"k":5,"p":2,"e":4,"poly":[1,1,0,0],"complete":true,"coefficient_tuples":8192,"sets":[34504,4460,41618,43232,42501,12034,27394,13008,61488,634,24621,18701,43529,11786,26913,19721,17858,41440,18740,16971,26649,2278,1656,33323,53510,51496,5163,49378,13573,49272,44097,25185,35349,33620,42306,33609,10696,16865,34528,54788,2417,41412,18256,2890,2889,50274,21017,25794,49308,19718,9291,7760,9666,249,49685,9498,4247,22566,35847,50441,17689,2953,7457,35000,21556,35268,7816,783,41570,7944,57496,4220,21059,4382,8471,14409,16986,21523,38409,57382,26712,21778,45190,34323,1323,9106,41764,59906,27272,41113,25095,19017,966,21666,42252,20526,5924,33187,19537,1713,26248,17485,33219,43090,17761,12904,3040,16925,37042,14467,28694,26762,13452,50568,23120,53778,26304,17500,8764,16923,12466,15496,42576,10648,17093,37476,31264,26115,3339,37452,19538,55809,19730,33490,22096,29768,7364,20773,21033,1841,6594,26820,17945,26755,9859,57666,32883,25824,38950,37986,22696,24661,14602,3252,10629,6856,3606,7492,28416,7313,28162,15428,10332,8419,41380,4316,3724,18486,429,25284,9874,933,25988,28776,45078,33878,41857,49484,10660,38919,38949,41185,11286,36256,21266,4885,795,9754,13450,5699,3349,46340]}


==> anc/m45/data/coefficient_cover_q16_m5_k6.json <==
{"q":16,"m":5,"k":6,"p":2,"e":4,"poly":[1,1,0,0],"complete":true,"coefficient_tuples":8192,"sets":[34246,57460,1942,21021,21639,2682,44448,19682,49818,8435,59444,7370,47366,23062,18069,18973,12742,28786,38225,27048,35237,35001,21557,31009,26707,25060,24937,37143,34405,39196,6950,4579,38470,50536,62224,26849,36289,16874,34470,50596,25042,49842,38413,19788,9419,54817,55444,42037,5080,19501,12972,21424,22836,29476,9833,45265,63500,38072,13582,7045,39268,51590,50505,24907,3985,25658,25297,9116,43587,9303,38512,26667,885,6513,4954,35463,28842,22029,631,16002,39450,45258,4779,5864,1497,18198,39084,34938,6795,51285,7317,14018,40201,39528,13196,28711,18316,6082,59921,6254,2922,26840,45319,2270,25994,47396,25809,20852,4918,10930,54545,7396,7120,50386,24824,22296,62470,39368,15427,58241,36641,55370,58658,43527,49876,10662,15952,17081,49636,506,9457,53361,35469,43793,58914,13713,25328,25265,43412,11160,14492,36257,6247,36006,50530,43185,39203,58530,29986,34754,34264,17565,41825,35117,19109,61708,35730,22924,24607,37959,61958,25742,53387,18246,38969,49394,14444,59137,37993,12517,5910,36258,30273,19225,46184,52004,25420,51740,4446,7064,61580,33462,7378,53827,6933,1465,16619,33117,43121,2255,34190,19238,59465,53921,49319,9460,34567,36620]}


==> anc/m45/data/coefficient_cover_q25_m4_k10.json <==
{"q":25,"m":4,"k":10,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":1250,"sets":[6732037,27624206,12731239,12142801,22071075,26088974,11673221,6134096,11821524,5385774,2157895,18258760,11037230,1426229,23602334,19139558,28118116,17210482,13821314,11626180,24042496,23613767,3709548,30940181,11953208,3879461,1030448,1806758,19970825,5273208,28894288,11091360,8594334,22713552,17507019,13249861,17025930,19273355,9389225,163498,13130298,10556079,29674660,25904532,7769256,1211297,21521813,28977166,11367489,9642443,27836645,10609315,10762809,6202272,29991431,19004929,12639526,6479408,19057392,9603783,19405945,6835367,31984806,10695949,9155333,11024082,5053210,8676251,31745105,1587319,3843672,18762506,27791975,19702563,3207619,20496754,24519490,4145287,25296132,28940672,3947812,13328684,2851502,23392404,17714408,17557064,2316709,24679459,504470,27301180,27343946,7571576,14067272,22726737,5432713,605369,19059650,22337060,25976344,9725596,22009857,25173468,8571454,7111580,2669709,23823144,23368358,13444377,27558685,6178915,6677034,1918059,10541417,14716203,10781903,19742775,25891540,8014917,15339890,17504430,9429044,9784770,31787812,6211201,27937350,21908161,14894744,29539460,19929842,1785488,16455683,11501922,18360539,159220,2240434,13537573,3877916,25703757,9061753,25923854,8548974,3612432,6330275,5653622,19173155,4501345,27312747,7353495,14353461,10784650,17418005,21261730,5166432,6517795,24323664,27597026,22416444,6734919,33096802,11657365,31995776,4206429,3221821,26682562,19949385,21879936,12900487,9238577,10541420,9068129,22773789,15085591,17484257,19210903,9024744,22344772,29442930,30036369,19290406,8131670,9332130,21195089,4690478,23478642,29496689,7144231,20991446,13027718,8632371,11699483,22757909,5989417,19142640,3778842,18187715,22077607,17418550,24224548,18438227,31657352,18662578,7035146,8681581,6731820,9578727,14571568,12100204,16057101,18788656,10775218,26220331,25353738,1495942,17041359,26100464,10195620,16998224,1491659,1774908,3034275,17607214,19507632,4995526,20252199,6784898,25241049,32162948,26048704,14955697,26871625,18378275,27903272,10854606,10400322,6163531,1341206,33231106,1786778,26533918,9619685,16924307,15839505,28839082,2767253,9545243,3728525,13010755,29941312,9288212,5838163,5704396,10581091,19794091,2238955,25749531,4908146,6860200,21833755,9799886,17730701,17676370,13029430,11670140,17697980,9483128,24654436,19637540,19350756,19420762,13751441,19702330,26286708,20471330,13260554,10753881,17358304,414453,7122017,5493006,259222,3599428,22567689,3280446,5027184,18727961,25896990,8667028,10093299,25260993,1411545,32376984,23684865,14723385,10501151,6034044,1790158,25962404,5902716,9265636,11652236,12453480,19630484,8532791,21732484,8951995,2954980,8714771,21352613,29951828,6471926,3508645,25686592,21128433,17982388,4730790,10820246,24127132,5135410,21684419,10895597,18492445,2933107,29997313,4861385,17729299,19467803,29927732,11052390,26591464,29955242,13325508,30937209,24290096,6545453]}


==> anc/m45/data/coefficient_cover_q25_m4_k11.json <==
{"q":25,"m":4,"k":11,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":1250,"sets":[5213065,19460700,5370909,24813734,14979705,20564280,13468145,5052085,14191525,31953172,5491907,22267414,10573765,3224540,15000630,10970885,3130680,29778633,26843476,22915728,13979298,13389281,12809305,15606373,19803175,3747249,14788838,27642906,23793544,16224000,17261241,21903780,22866088,6259884,18002291,27370418,21746187,4502142,12857131,26774171,7182089,30073633,2943346,12890955,26237239,15261218,21337443,6115359,24139480,4253558,3453054,8883853,13160700,25849606,25590345,20030110,850134,440211,31767304,21845826,93915,20874946,17551817,23455362,6593379,21254044,6769254,17765786,12999245,26876011,12032388,19934667,19582486,9849462,25006154,19156722,15236248,25882651,7985732,25774805,3871517,7533857,11742853,26225499,25228595,20209180,17763734,10852107,13192649,21897435,102141,26067047,18886394,26888254,18037148,2390823,15975948,26121444,30681754,21554410,15508706,3027875,5459301,15731838,19391256,5072188,27572532,14894876,23704202,32334354,29724293,19320401,20538454,966088,6465871,17436079,2976909,12297361,11430275,5053898,2932006,32789554,17135131,18782632,29986720,5070536,10538730,26642587,21133515,6475590,3008140,6388952,14256034,18305265,5663381,5561688,8004437,19414708,6843193,5489491,3491053,30041619,17248847,22521882,1550739,25069593,19249556,25850172,23839329,10652135,21548427,27602640,13166234,7121109,15384635,13950092,20850789,13687521,1502640,7746605,25826925,13222330,20849836,2077722,24988036,19233666,16294321,5725512,29402965,3232663,8694910,12337626,13084837,27674290,4786935,30166322,19180914,9744757,8821643,14037319,1619697,26358678,1525233,18969779,1980785,7530028,10072965,23380151,32673870,6917014,29012244,26652747,7887540,30174088,188245,22077204,4258631,15500860,30658636,849223,23496871,4435750,18457781,8591340,22368411,18385643,4134997,18059390,19869442,31578884,21812810,16955830,27020675,19435226,32772301,22390925,25490328,23635162,24289641,17542096,10194443,3795282,7694419,17631203,32225296,15097218,3536544,14516465,29933065,2450654,19814304,14187617,13413684,13312933,23011606,7648161,21319018,1027597,6869958,6441789,26991120,18078056,25693615,18051498,10855069,2085033,21521905,9295962,7866099,6765008,19121061,3178314,23728757,21479912,21386391,31635680,13963949,8149548,14774961,29586992,5294066,5096627,11256772,21789136,19639393]}


==> anc/m45/data/coefficient_cover_q25_m4_k6.json <==
{"q":25,"m":4,"k":6,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":1250,"sets":[10535976,17903619,1220692,9707654,20235264,563304,7700512,10108948,4477972,11550979,1190936,8454860,8917780,681000,4461280,11223552,672592,926768,19012610,1450124,4866313,268813,3817489,2112546,2171985,2566160,1657408,365440,18891880,8659097,4395022,10638400,19285120,31982593,14714114,16827474,4279809,19931472,19204102,17041562,709152,824464,1215746,4399745,1097906,17340800,26217490,2981936,3932816,4890648,17962113,11543682,8684738,2490552,17236272,8563204,29491466,1200149,10486835,18155650,29361228,5376168,18355360,3540112,18153761,15761568,624916,1105958,4759626,17180168,17342610,16880162,1507,622649,25824258,3428362,21182464,16814386,22282755,19953664,14692624,29656068,4866593,31492098,78993,4721690,5701892,8472900,18917441,560328,18366490,1441955,4983876,3146696,2557456,4235653,6822416,12611664,16933192,13140610,3473732,9443521,11572288,7471936,233745,6312578,18133024,69868,4655364,2666592,591444,2295057,12849417,2722308,531632,1081972,1710113,889345,5775584,29926400,2366000,27236,463937,25591874,4399129,368659,2122914,9781268,19939504,17303657,17320040,16925260,1070376,22282562,17306193,192580,32047136,19145824,305411,17044236,1352769,8669236,2624848,8700097,16780053,139379,11067408,4478985,3751941,1579021,1069331,11075665,18415700,15204514,8553824,12879488,26363392,10784000,1073268,1378572,13172833,20990026,733256,21012676,1248516,938002,1098774,8929369,26476865,17090566,10519248,13697576,4392212,9185320,8651372,9799744,9576969,9708616,17958028,4754056,16820252,17056961,8750352,21125152,16810169,17875106,17326106,3295304,4599818,20979914,4599904,10766593,328474,148778,21078050,9450080,5391112,4201288,155677,8651791,8618130,25706644,17320100,4270288,312484,1855618,2135456,396450,6855680,17342506,26230857,30966784,17302960,7536688,20451600,10889280,20993344,11573250,20990340,29393413,6296101,8525696,9672704,8519894,149643,5244712,2690066,8521362,19927392,11015216,5412865,4555584,17042113,17303630,1181222,2408476,8400012,19023106,2261763]}


==> anc/m45/data/coefficient_cover_q25_m4_k7.json <==
{"q":25,"m":4,"k":7,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":1250,"sets":[6363524,3983362,19012116,25711696,8962164,288145,2298508,1770636,24707588,683137,25739334,1171730,21628169,18363488,573900,19977728,11206796,2499460,6324822,874656,921678,1093140,2180188,12190732,16821896,25576016,560242,9192596,23594115,9458338,4636742,11538716,4724129,25645058,4253872,45397,25962240,2589699,1360067,17870918,2166168,17090096,22628360,30494736,16909529,12780084,16796250,2169185,14287140,30146574,5055234,567912,5769620,6309728,12845808,328680,2181894,5376120,12874256,19960112,12651060,17576228,9777665,1968576,156307,29365832,3194982,16937036,9020288,19349572,2385976,17632064,6865157,28836136,1115795,12650556,8954276,20324418,26298380,22096129,12674088,30417992,1087235,16293920,1254050,8483424,239878,18876081,10007,8675418,8823556,27527457,2531850,7412096,2541728,8984598,9509953,180405,9574980,406914,18882208,6635545,17006631,2524426,2212402,667693,19008706,9472833,7359568,17435704,117381,11553872,4727224,8992900,10399,9912580,1389578,321924,16778127,10945284,5001858,8724495,235688,4776513,12058695,25322529,204192,3690572,9142339,16894008,5510914,9510528,9539654,5415584,475442,8553865,12783716,25608452,5079320,17204372,1189572,13879296,11015181,8995980,4362920,20520984,13369546,18155328,31473701,23464208,11037760,2234712,17903944,6688936,20234370,636418,10832512,8981041,21043777,18991488,10511528,25246464,281204,17871365,9146374,1649424,2917395,205401,928808,17310042,6308067,22315267,5901840,18091029,2114891,2369892,20992023,11670672,17860358,2909204,10621168,8849572,10618644,9471192,6329477,26223504,9733892,8998919,594459,8799936,1278132,17307731,6030612,6853056,2720902,1315879,13149190,27275308,8603698,16950928,526258,5282338,23371794,4196542,1360938,4407969,21182466,5796000,408336,17470216,2560088,12984387,96394,25739292,2173014,20054218,319574,3707650,25363014,413735,337264,406060,13185540,2235473,2441420,3291208,4286660,4855945,29819040,6623754,4395713,3686539,8478777,16896168,19410064,14722088,13828418,1098255,10887181,5641219,2397520,6329862,19419488,12636353,4536449,878864,8464665,25821292,25535232,17150496,6455882,23077488,25371040,2233395,8532999,2343201,2588865,12585255]}


==> anc/m45/data/coefficient_cover_q25_m4_k8.json <==
{"q":25,"m":4,"k":8,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":1250,"sets":[18392512,21522532,12627217,18983969,2909512,1623256,10644616,30183568,29581380,12597305,1268496,2230671,7998000,16884905,18623016,29372469,21758324,3158512,5005637,4492228,8028864,8717219,10853440,361193,17083658,17739841,2297228,9725443,17483270,25178503,2916792,8921942,16927416,17023656,5384476,32539232,18368632,2156634,1235586,12807200,19473930,7100680,8167434,12092564,6458468,8659430,23888260,14876852,1001584,639158,2199236,10627161,23857684,11143648,565025,9725446,17719444,3343017,12145792,3377304,19927660,25202891,11387968,17916737,8816528,18101345,9032210,4277783,27658592,23602220,8604754,25407776,10110594,8495405,29757514,17306205,13129801,21640480,2249893,14880838,27398426,17490444,16517408,318242,8263808,8922578,2556585,1257892,17345248,27528961,12735585,27165824,3149510,17589298,19775748,21132545,9086990,11015522,2442819,17052136,21287712,8728902,12669098,18030745,430505,1273884,2502080,16922744,24708256,10525206,1327580,2466992,18965700,17635522,3155796,11698737,4883640,8952401,3770508,8576520,17720834,24118666,29440040,4588091,928464,23888576,19583042,694482,13116941,8427361,11182384,247082,2245942,17851593,1413540,5286564,29911680,17385543,14778676,8751508,9059073,8434104,12190264,3820616,5792914,13894450,25828128,7635304,828006,21824624,1713616,310316,10111268,6889549,29409445,17597266,31732000,22561294,17258576,17885324,18089574,59057,11669809,8931686,17971972,8618202,11127872,2938889,4215644,4518240,32539146,16808304,14960647,2240867,26281509,9180833,5933126,11805976,21516513,17020192,1065722,491865,10029141,10522731,4754852,2402327,16845143,29676548,7489558,6435524,1723928,214571,29409704,12753537,3223043,31661056,18300969,6430338,456710,9635172,5144888,9967960,25719332,13796440,1674499,8963024,18220810,21598786,14430232,23531904,5322018,1331766,21008950,797140,12627018,861297,17241696,3417139,819929,11739210,4989494,9376132,9547814,9216389,8694291,738502,251080,17933580,154424,25318036,76406,8951618,6488171,6883538,2476322,8415383,3446340,3716132,26677440,1134743,20238404,18351032,3900168,12804234,31604749,15482977,13654596,22675880,18450832,27668752,10528294,17508628,8535078,445252,13985808,18887372,21371156,17222168,13638852,11592721,5165076,16994343,4468105,27467783,3020161,3738886,19204265,29460554,23270412,4604307,20023433,2226434,18252184,11798918,5333082,19073193,26775608]}


==> anc/m45/data/coefficient_cover_q25_m4_k9.json <==
{"q":25,"m":4,"k":9,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":1250,"sets":[6845764,26253736,27538529,27345510,21662882,5097762,954966,12626289,5058949,25594009,28067881,3291305,567707,23161368,6521068,10142832,10773720,18188613,13650507,2025632,3001384,9008064,403930,22333888,25793045,7484435,17605300,3746696,18520449,11176896,2157614,15925443,6424173,17452361,5351904,14797059,4416226,21450777,17869475,19461249,3478809,7346857,10095694,6411200,9616528,10883441,26229286,3323986,15806760,9693456,4377208,2160149,30199296,17182536,20719660,3775108,28582217,4872980,20488250,26812760,12888643,13205625,4968473,10852359,22419977,5378918,1642344,476620,5835915,630562,1644188,29414978,754420,28393588,11142386,25316892,12636715,4323395,17608240,4661492,24838172,14731028,10005144,20986061,23435792,9967284,17319397,8792278,9476175,21166594,424836,4604881,8554452,3490003,7427212,17909364,1282964,17688712,17724960,1183593,24805397,17894372,4128948,1317340,2803979,27494422,14842944,7536733,16521348,8473276,22692122,8828440,9282664,24511280,30493280,6317103,7940928,5293174,4286825,5378906,17350164,3471366,3183413,4429326,6382476,21002442,17173219,4356359,18394644,21524533,27845637,13795483,19078368,9083420,23863690,7803201,31721033,4244285,8790334,3431508,647604,14420561,21178117,11339806,17777352,31772692,18188342,17404551,22692072,22157074,6572520,30285970,3942502,31982448,26805305,7095852,22202120,19785216,24131634,20779592,1652305,17409039,28450979,17195550,3809459,10619321,4230093,14254275,629515,3445666,16977571,12603884,7865756,8598376,19497607,125618,2560059,13439344,19059754,26591380,17335723,11043229,4893329,25495710,9111321,12341315,8963134,7397714,10757962,1974502,31557140,18368275,17969461,2558896,3810086,8941926,22414513,27001737,17861850,17473044,2724501,22853120,20990631,23298882,24428712,15278349,28329073,11290766,5123224,381037,969108,5580362,7209766,19061408,9489957,14871680,7631114,5088293,6312410,26485361,8872218,19458584,10830477,2410098,7373269,15790368,25629600,33030342,25302252,18038336,8767013,1328501,4572068,23759041]}


==> anc/m45/data/coefficient_cover_q25_m5_k10.json <==
{"q":25,"m":5,"k":10,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":31250,"sets":[6692272,3786096,1821288,13864384,23115980,798045,9242092,9934209,30545166,29667403,4039242,1856309,2187679,19223205,8731489,5089697,5448093,11780706,1635682,5315285,5370252,21496795,4067437,24060496,22892866,16823583,12367392,7278755,8306730,7676325,13132506,17894131,21078506,18483580,17141305,3234226,18143318,9720015,10795460,318667,13141748,20873417,2661317,28970516,24663744,3960360,27665858,6161717,7252864,5687956,29893915,7181186,10645852,18036883,22851619,23677571,7220259,1460631,7761410,26919459,9047420,17602250,18432984,20091990,4161956,23692453,19458609,1325434,8611927,22585639,22171739,20254999,15932421,22202899,26882249,11339210,17282136,3683046,8465127,8537527,22225801,4950236,13046076,29702217,24168240,17884950,26511813,18065192,25444605,5087815,5301596,1169763,2807012,18372280,126328,30692396,21244912,3516866,15421475,17314487,12326289,31560774,2641742,26818604,20221315,18424429,6826620,18817377,31263810,11176598,18916732,20907052,5131496,18165066,14288526,421729,18402017,18992836,10608876,8783486,7703594,22909202,22339853,11436147,9186769,9300520,7496824,17622417,3343845,2640876,352509,26813637,1650570,23689600,4427203,10005285,7117129,1624758,10825093,20075376,28913985,8927295,5901191,29439269,18929460,1754082,26020375,28019472,26657576,18002616,24461411,31724337,29486224,3434284,26511545,17832367,709019,26504244,6031471,26565761,18955696,23969830,6965674,29385163,19060106,10689488,11168293,30608426,21370232,22948288,12257555,10330724,15204798,12257089,28875872,18469281,7091020,12048448,20469409,1484893,16187632,22166098,2577961,5258992,26638852,27800777,30430279,21043452,6400684,31424577,223535,1220216,28383042,22448270,8850526,31262793,7375463,21913937,29692506,6915182,32334344,6976585,23795076,3453155,27083940,10142448,11240547,29985696,30656800,28133570,465231,12772883,9506534,26317593,2067056,466598,30100256,8861254,27022860,10188036,15406664,2646749,23107244,4444551,11426952,5012229,25628779,3434823,5256122,3070544,8515735,27870350,10797749,21660501,25209502,1001049,14695502,19341626,28191105,3500229,2737037,2746950,26850464,16939722,1407177,27897989,2053672,15415376,7226126,27341940,30065888,18207251,3207955,12069917,5587351,28608194,28585156,29693744,3017103,14288054,31472352,21431610,26638356,11169852,31724326,27814949,6041155,27656255,417636,12175712,5344839,5441443,19093612,17567690,5400669,17730374,24142961,29402849,3737959,9074465,4497290,8760003,8557693,22416304,1874030,1813728,736646,24750114,4761005,22708460,23357612,27465238,3324692,27844762,31558793,2591201,10160844,10889532,19731376,3032771,27810872,29557534,211194,24643404,14948264,30837506,669575,29912624,19248268,20386449,2889340,16319818,24577169,23222301,8864203,7624273,2244546,10024705,1366444,18504266,14109761,4843717,17101706,5177751,28770327,714154,8415867,3416925,14887570,13783225,4275315,7211605,24141128,7444773,4966947,17010346,22026605,2275236,22872621,12003372,7148077,21744016,13701485,17583785,6087043,9355752,6806784,25178239,16581296,12461189]}


==> anc/m45/data/coefficient_cover_q25_m5_k11.json <==
{"q":25,"m":5,"k":11,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":31250,"sets":[5937784,28419401,7926440,9626270,7259283,2240119,25667209,12606589,5419799,4225499,28430636,17845979,12919135,28096012,15837347,6779780,2788189,11303632,6517546,17886023,9231073,30196060,17533263,21361177,32899637,27882252,5389083,16961326,32272772,17582574,3386893,12914297,28182286,18325746,5611022,10512889,33302050,9936161,9774035,17261163,26960545,11685300,2415450,28517899,23701924,6103516,6884539,29988038,17552198,31705624,27299810,27602232,17248629,30941598,11113425,20713424,11195788,9799601,8153366,3189311,22914720,33109060,7583781,20338144,24925330,3448476,1616317,10658675,15059030,20499762,21423497,19563385,15435331,22802437,1042193,13737164,9096313,29977873,20268217,21311177,25402482,26459328,18342568,31785310,8188546,21042495,1364845,4267838,18659367,26421490,23489564,21819978,26159288,33108049,18809801,22797056,20466077,21682253,11588529,27684240,5155188,28172421,13131248,20217416,18389339,9419424,3690987,22318862,29911750,13379351,1814278,23668263,5059639,10634927,3267270,17639868,2635167,2865686,22136166,633183,20190931,17019003,20083680,6650544,27971112,927463,13833884,7165321,21584467,20460717,7234954,17682556,27734612,26407175,24593938,25356598,22749271,8355948,10934482,24345856,7061591,32899754,703827,252139,22005121,12290828,20698180,12495744,7484822,3950958,14232845,2391642,8873118,13330985,2390837,32820482,16042538,10867789,8035649,27438362,26030917,18710763,15734697,22111907,360289,29391134,15155502,22172499,21600535,17644643,29371309,21393769,2178745,23701720,15325744,11972120,16878525,32153816,939762,1110766,23513238,5142992,18142617,7044736,23623242,26307641,1918932,22828960,8105224,16198692,13710908,604575,11349574,1267485,508591,21321483,6376426,6298863,25234686,3806643,8114504,3978034,10058148,8171606,3578563,25457963,14997068,23406647,19652665,26896036,6056741,18041082,17948548,1300796,9218621,6372043,27307350,8893553,17629679,10512215,31672130,16532163,1623801,10994854,22848628,30026449,10086988,12114832,5124956,19995116,14205681,17762429,31602204,23317092,29101386,15026300,13075308,14228043,12915599,27679624,10865741,28055333,10596044,13691844,9594039,30753605,9304232,11505709,10632913,6354567,12452919,16674828,862138,4016018,1391771,14564865,28811936,7270948,8232128,31303690,11370985,7424063,11295202,23091139,735831,18378644,3634313,18196759,2933823,16293448,23619960,17143699,23176471,9712890,28522008,3251741,4144896,10618811,9289056,28182118,8974695,7128780,26512868,18294169,10646583,5386041,22422295,21917250,758707,3985710,6188200,28755206,1534605,22380894,20103711,17677347,5304535,26609839,16541920,9976718,19715341,27463803,3699158,3716700,27060245,22135762,734877,18744894,17898174,15044230,26121866,14490900,3330766,473939,19882086,27469946,16279912,29087752,13537652,14829995,11202785,735053,28979537,4897543,11582872,30562586,31654385,25231200,10036198,1546088,23546949,4632248,27289203,4926298,30495523,13929294,21857047,7574122,7353195,2451701,11858276,20736293,1325030,17913021,19516179,29124675,1014921,10023981,16412865,2546920,19641744,27815480,23400694,29847056,7641273,18696590,21434860,3516258]}


==> anc/m45/data/coefficient_cover_q25_m5_k5.json <==
{"q":25,"m":5,"k":5,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":31250,"sets":[1835592,25247816,9470986,8658955,20979768,6619176,265349,1601552,7897600,17062,9832512,1081390,2123793,17694744,21234721,7340130,21006369,24906,661761,17826830,1638980,10814080,10486819,17564166,17956997,18911312,3227744,17203236,6293796,2132304,8440068,3165192,593933,19927080,100996,2425232,51238,2103817,813064,4784198,8462881,9568356,25692177,8454500,17025024,1450752,18942210,287424,4481072,10487332,6424128,26247552,25861,1605701,17340928,1344536,6947329,22104064,4407308,8654352,2179337,17307840,16916648,2392353,17852480,4203816,8527894,1119504,23072792,67764,1147432,8395824,2230600,296132,17105568,8650908,1049938,2629954,14812416,2234640,296457,8425576,21299268,12593185,150148,17190913,53633,2361672,26215492,26486784,213257,532840,4245572,8438152,8667684,16781680,1867936,12588161,17042946,862720,98588,10494036,30674944,3932928,15237184,12599337,8421580,2116225,332803,16786593,1966160,53269,327794,6324865,19148928,1069573,590040,8588416,2230548,17310978,16884737,5539872,1065130,25201672,17107328,13680641,8798848,532551,16780434,9488416,3180673,6500352,4497425,1313936,4531202,9537600,5390384,21299360,16941442,20217888,1051173,2269700,1262336,17182728,19956740,2704388,1187973,17121314,17307778,221264,4244483,4456753,5774336,541254,25694344,1736784,2362374,13173120,4526100,3737856,8656130,1116186,4247840,4199186,1311282,606264,8413268,9601288,41539,2719778,16842893,18121856,18892160,4743186,16974176,10748104,2108456,137349,11272720,2253832,5513760,197705,91680,1671300,1180044,1070720,17440960,13436928,42065,927752,16777450,5046816,12748816,9187840,3424528,25698376,2115843,526438,16942083,21233857,328206,643074,6340641,25123,1843272,90133,966720,623880,4261508,17500672,9701633,2628128,2131112,3014914,16796228,8406416,8409736,8558593,2424851,1105986,1737280,27402496,799236,16802370,2663488,16912560,2189568,9003016,4362305,18907716,557892,4229142,184356,21119048,66762,18104704,405509,8432132,19153184,4720802,2132144,5111848,21315588,6449152,14024708,11583552,21502976,12604432,10490928,114695,2252868,2120832,4196801,17569794,12894272,12730408,21037189,21774340,234048,25223169,16777781,27202,12648994,13172769,4210951,7479360,13897736,1067046,10010625,925705,4260264,25313544,16908454,1605763,203392,17009,17867268,9529344,2165763,262547,1133570,23117826,2691712,5833730,9242688,6373633,8389913,4198628,787152,17009664,27296288,4849953,21004314,594962,18367504,3672076,17311233,543072,1122849,3152385,1063176,1061010,13894152,16795796,11731072,4235800,4212869,393802,1573992,10617664,1067650,8945985,231944,66318,12846097,673864,17677,10487560,19137288,8409356,721185,8718404,2164803,2360420,1077792,12845384,549924,17080452,26738698,565444,1049720,17146880,29428736,16865344,9504912,9572,20778]}


==> anc/m45/data/coefficient_cover_q25_m5_k6.json <==
{"q":25,"m":5,"k":6,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":31250,"sets":[17532,17860881,26740739,2826258,4327208,885281,21123344,25821716,17731840,25463297,6619428,19939620,27269256,8925714,10490630,25167442,1790080,25363208,2164787,18399300,23265920,541809,1710113,8504704,544826,2375829,2111105,796290,265739,17122561,19177482,4720969,17330244,232068,6293589,18908960,6300044,2969601,332870,6603010,6340769,26755360,28901440,20049,8987272,1065697,8921904,353600,4474560,21046404,18892945,17433670,27821120,2786820,8553752,655793,23069778,2351360,16780389,3678800,8390990,26787848,117296,17141777,591688,5776032,30998656,6824069,5384576,10773000,6856896,17711424,18358561,21570592,12730499,2136708,21074208,19073600,9970242,4457922,2150537,1476800,12845464,16796756,1123728,22093956,217256,22020486,286212,19138642,21332160,4791298,6359364,9453056,2627668,3198986,2888752,2509058,2773250,10256516,4525185,29394953,264587,2104355,20185188,4329025,697616,1248004,17329153,25477636,17317948,25366657,31474720,18448401,26221088,16941708,2125440,6512648,9670720,72100,8577600,8915050,21028930,2279448,18889472,729640,8435784,3744004,23465988,16925317,4330010,6441476,127496,4212044,13637152,917624,12666883,21021729,2236501,19925006,2400389,19960352,141538,4460746,27271952,2687054,25433376,16812425,11543824,5416000,9576848,20973442,5310506,19006516,12638240,1052298,273157,442513,17908100,26223137,19194368,1441934,193152,25301138,9045516,2195753,11535382,25692204,13205572,19137669,17326528,17830090,2232589,231445,3408652,4489400,2691617,8755208,21497923,1627392,20983942,5769392,3297552,19800320,4294273,10781764,4335784,50259,4297793,11031680,17040848,19054752,14156104,1312517,367744,21244936,6330912,153184,4729392,25886864,16921128,8423992,9879584,4763688,9447512,254096,17435520,657804,609352,17040540,17875648,5136448,27459841,25167521,17076369,15205760,13240449,254468,26346640,1458449,4458146,1189125,4493588,17695816,209172,29393162,2148545,1082950,4296194,8454429,893456,2314336,8459796,8916009,4997635,3441026,9077765,4825360,17991812,11046945,790756,17403970,2105120,23658514,787688,5392528,12091664,69272,1445899,10502354,18003968,530461,101480,323593,273729,2105375,7344212,17309185,1348617,352337,8601874,16845873,623265,25190482,22020873,4465249,2360204,17039721,5539074,8622090,2689548,17303906,27399680,8539400,2695760,10553426,2245653,469264,2760804,2887874,529816,3149392,2146920,3932242,8735872,12593488,8988164,17137740,13271074,22216738,16953864,8923282,4987024,8979780,10552334,1054904,4232268,6496513,18154514,1706121,1378452,168077,1353808,1190178,922376,20054149,6488452,16976905,9961928,6685960,3187040,18924688,6620200,17387525,368906,3736848,25690452,1745025,166937,2490673,7503952]}


==> anc/m45/data/coefficient_cover_q25_m5_k7.json <==
{"q":25,"m":5,"k":7,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":31250,"sets":[12603841,11142018,990212,1867862,21011972,4358205,4203762,3320833,26837312,8424788,15468568,336785,27328675,25442433,275479,23204944,4426258,8784421,5245259,11732128,6456432,32309376,230626,16777935,8461368,2906304,17441473,21533856,4898968,8391070,2246953,9966984,21712900,9474633,24416258,57976,10242054,4219593,25462278,2133093,21317652,13390088,1841226,17842485,17074360,10593537,20252164,1385154,21497236,6309036,19177996,279725,8131616,15991106,5444000,2531401,25210980,25985539,17678856,21201600,16831052,22220992,5116964,4721724,10757698,3408102,19410464,10502513,4789634,1286544,9308422,5034242,4075648,17843369,2491185,17827636,1745042,18356355,277144,17432909,2273795,614485,16254144,8661518,22043652,2175682,10642112,180457,289940,8719444,8395248,29426964,1597963,7831616,20995112,17007890,12673038,19309060,20188170,10651424,6291834,11927880,3170424,1148592,13158913,8509698,6686211,6816612,25854476,25272482,2102163,5448710,2638422,19006762,4245587,5378280,5269780,8399194,1061433,9748784,807301,21082148,23071363,27264281,16851402,8595717,3169298,12849446,468514,31459073,2229112,11019656,9470163,3670078,3409978,5002000,29393038,25207624,5245748,4464162,67961,12845283,3326624,25284868,2148099,107748,11604264,1096784,1851500,10843,459066,267868,5374507,9835013,2247616,21103972,23598210,14190660,8462445,17006994,929968,4350030,9705796,21057028,30411528,4340230,4466829,17331206,8526177,19665092,20025602,26312994,1103428,2462984,663772,18023704,6871041,4368914,16884998,17531584,605568,2385544,15241249,23220236,8424013,1334560,2397336,1585434,13778981,16932608,928898,207379,10508362,16812615,17470144,788856,8727424,14418954,4948164,16790232,25314512,4524370,21500144,8674313,7078937,7354388,9474852,1736757,8960264,694664,10507286,16954896,25494306,5784161,2334888,11539360,19989154,793922,9651008,20583426,9180167,2496900,8991249,16979728,5772337,16806690,22291586,2482248,25240680,27132672,9454677,27459696,1327259,17443912,1182087,2233673,17084500,6230032,13386114,19222816,1136448,276296,8722760,2297100,21643848,22546608,20103328,4760368,7766088,9471372,18645538,25438482,929814,5835424,16932915,6095072,869156,554536,2409252,2629939,576112,20333572,2887912,19399213,25971232,16843697,4359050,19009929,27787492,8982581,10097676,2688402,292672,2370728,7504272,19341570,3357184,21397896,132572,22287363,26361953,14693472,826560,275626,25563332,1773,4465354,53434,27395146,27846,674920,17974096,9867808,10694674,10637443,21239956,1220833,9491588,17117360,15269969,9461874,8720414,27792528,23201956,12681417,214440,9011305,17895814,3086400,2411014,8526862,15443,9571401,18095170,3588624,2263182,8634660,4628494,2171124,4305929,8401578,28410384,19480604,12879400,10666400,9441551,13762620,9450758,9994424,25303204,26322945,2126482,4370577,25223182,6571030,1626154,18154762,17314089,1445634,8558104,22053638,10354884,12888074,13729956,16780587,19661704,4230283,25641224,12613762,14694529,11554176,5030081,8531490,11706388,189507,22021228,25190931,28880896,442776,10126354,18482946,2196280,2624023,10944549,4207080,1320354,8936004,11035684,25700104,5507440]}


==> anc/m45/data/coefficient_cover_q25_m5_k8.json <==
{"q":25,"m":5,"k":8,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":31250,"sets":[29393564,17126548,2666612,5275897,15926281,17845601,3970053,539795,738017,1332780,169802,2887989,4853379,25560261,5702275,9979210,17736464,1115829,928480,18932243,1213788,17382417,14681912,10821810,12986904,9455647,12257544,1937512,1201253,29377356,17129652,4750404,1155260,4855837,48944,25203365,23462166,16910679,5939282,20319616,10125617,3352992,9062570,2163163,12919833,10920963,3675686,19204520,24183000,4458046,6444106,9538372,29394026,5403651,9900609,117169,5779558,16817229,9675968,16540160,13257764,6345124,25515328,5342770,10062272,11102784,29451522,22102628,29365650,8684430,21594693,15523842,10560420,16800053,3354113,16830025,24155208,10309792,337588,23601956,16830747,6483973,18288778,2755214,13681985,21255840,5882464,13648413,452816,7456288,2712868,25826497,25513089,13125810,17871185,16994837,19335237,565060,11605048,5457456,26395780,6376498,7420,7899584,24660993,3490100,27289122,1387856,2376147,3326154,21283085,10490911,3152174,1094097,12606502,12848836,11076758,1346105,7373537,11685988,8603056,18492036,12068913,4745772,19534180,571032,2111732,8662117,4218258,15974432,4401938,18008209,22168688,1600786,6392226,1238161,8940480,11600848,29775104,5246014,15417409,27298160,10655938,10822034,23200938,28585216,2151708,29902145,18940786,28508336,76772,25756977,9240747,9216774,8671928,12596253,3670685,11900992,20480113,13109907,19228720,1119202,285496,18392642,2275846,29509669,19531033,5376436,6866963,11052045,8625188,12651338,21006698,8730666,22692496,15302697,5802059,5065288,5001497,2329473,26511367,2904842,6621763,3884104,25208036,283315,18220337,17613520,321716,4367148,4486420,13320265,1101334,12618860,6629537,14287186,5988418,9197652,22056328,18925067,13133866,4843525,26264138,18262288,5795910,2804896,17117300,27534405,11813572,12859928,21153286,18645218,18096334,3230944,16884811,17992482,5578921,755256,1263378,264950,7686408,28532752,1990932,27661060,16862746,21013283,8788866,4788822,19548185,17703498,6606929,3358917,7864367,4530403,11154192,7901260,439318,24543392,2754773,10629674,1382697,2827314,9490050,2622407,3809303,4526198,897298,5284294,374033,29623385,11274480,10879881,25383064,12108840,813353,9263236,14057696,26366026,789325,4375366,17507618,21135902,5523329,11145572,5874000,10786568,2447652,6164642,280462,17387730,31486018,4758180,22351424,1649689,25660448,20974533,25695060,13009285,7083021,21124865,3184663,30160928,21562133,2101499,17113554,736388,25178906,11180104,12902792,4223310,17893858,16896092,8532812,7389834,23135457,4985457,1410311,4612280,1057567,6956420]}


==> anc/m45/data/coefficient_cover_q25_m5_k9.json <==
{"q":25,"m":5,"k":9,"p":5,"e":2,"poly":[2,0],"complete":true,"coefficient_tuples":31250,"sets":[18416043,5325255,27546147,8493777,8804562,24405058,18673856,25760649,8678486,17843192,16839617,8980173,19499564,4063587,3933017,20349544,27404404,10767514,26149925,28660232,2222977,1741417,9971064,6087700,8681588,1655399,8654804,18694694,30542403,22098580,485766,18761754,1388908,21638530,1294961,21032578,19438860,15208591,5029184,883076,16868714,17809760,7997737,200506,4263035,18245736,1633668,1503754,15386672,30630432,6313656,32129320,6382296,6900066,14985478,15149092,5964393,2265710,7418410,14724614,3191341,18157741,7410454,18547034,9572080,22611393,14685862,9022242,3228648,841105,10882826,25958670,2186117,3411723,5516380,7347290,2839683,27408440,21930160,3997755,12587199,19997478,13787736,1607079,6792209,20210836,14034450,9186451,9683116,21044307,5298737,28574924,5072977,10895828,8957478,26230464,26618124,9217816,2353984,8512617,4354327,469624,179978,30148952,8709460,4528940,1979442,4855224,4274060,943780,9479319,476039,18515553,15892773,26254048,23494679,6392366,2427495,25445731,4813698,4625671,8127755,26329489,3195574,22034081,2651496,18295108,2154711,9343276,463563,18629014,2076706,20027984,9453082,18043233,611099,22177865,9241799,10670392,6439843,7430202,8597607,30591492,12693779,26348842,5511350,27465120,23727634,19096962,21448898,26944672,29720905,110991,10619849,10642517,399519,1967913,17469837,3270669,4047393,3284166,23670980,734251,20382884,2296407,19799560,13893881,8690458,21613580,25176279,13304583,7354160,21373107,5423941,292444,17610370,25332906,20518529,1645846,4340517,6751318,9026752,21401623,1423952,6056592,4992326,3484227,9179550,7441992,32006405,311046,4441952,22112291,14174253,16820798,2207986,18187078,3576202,25451075,12590139,5657233,30943426,18532944,3742308,8052801,26120217,20094088,12920458,28936960,21704256,17445730,27036960,33161733,10658358,54621,9770377,1952400,19058837,13538176,12597699,1680707,27928841,317812,17718338,12588476,25284810,20982249,22162256,3196618,6967497,18744034,14963312,25439633,732810,26216300,25575757,5075489,13639189,552094,729271,2495133,22344768,11686213,19940969,29659538,25970993,5538723,2640358,21824866,17277509,4667140,26787942,29563026,15304965,21574700,29375555,3181812,26527252,17885259,3265112,5939497,12951819,21056353,16025928,25696647,8742185,9730118,17557576,28672522,9329808,15336868,828086,23605954,19629577,13652708,2190452,12623983,2523803,4399911,18517260,466025,9396294,7163978,5401129,1208668,1622513,11747477,311057,5639112,2534918,6441187,4612183,28576865,13765446,13900099,18432341,3296585,6922417,13850120,2902588,17455672,17434482,5527234,16890768,21006551,27285042,10652702,7379345,23345952,17013864,8603175,10256818,28427009,6865368,21275434,21218580,18155866,1877273,4398305,14705556,9734315,215661,50653,21737490,18367598,3184007,17639649,21169633,23122530,24119924,4411846,17700980]}


==> anc/m45/data/coefficient_cover_q27_m4_k10.json <==
{"q":27,"m":4,"k":10,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":1458,"sets":[51168820,58873633,29707152,8675268,68768092,69398571,39856076,20468165,8143306,126138528,28967749,37973154,34653158,67679821,72132133,29889735,113837520,76066438,110107046,91760902,61562904,98042211,10330157,107239449,325209,27822174,9681432,51875847,99239956,30556773,1468069,18827376,20486369,118595104,101246345,64520560,74645818,77136789,6530280,42342292,67124476,16033286,38539949,70589193,102084772,88969552,50590738,87299845,93121538,109691441,111290565,130045025,31507064,103810982,91194372,78697002,73701926,24430881,111592640,25304882,39620948,73147812,93440392,15438114,70268722,92965955,98314500,119900464,88617795,97591573,35582720,86437120,128604161,52566836,15599178,108467328,19229512,83973451,57942193,85735056,72102569,43293721,87349632,22487448,74061959,71705842,27309834,412574,100760385,3340564,30679881,68301532,75572623,86311864,61229888,58224784,130317,76792460,127434872,124520560,76552442,48793284,16819519,31527303,113399877,38334620,49545389,76822805,56090688,78844965,21297432,124420134,58269827,108904480,102668864,132140290,122430028,42097361,50582556,103133315,67275899,79957860,123674628,107271208,66454785,4896148,72821769,63508001,19690051,37299498,1264313,68476673,117589841,10106382,20547393,84524038,119538661,15236610,78281248,41287993,10005906,6182288,36267653,64291349,16856946,76755505,63291688,490565,50589248,78711025,3328310,8392543,54824052,1544350,35959866,81530966,72391400,3546316,109332103,2930088,42563746,11880502,42791304,13246683,50452593,17355351,43042140,93607977,74080482,6839683,39954758,28712256,27610138,55941188,17986844,65177638,17089886,101108132,114561067,36907672,101027366,32901396,20693140,85488738,67796003,50443714,49553961,68274630,51553736,22235916,24147716,72628641,95046154,86247787,85198794,19437195,125886857,34675031,36815895,79468584,112498180,10569159,119964293,105007480,64823392,54945472,97530003,19631256,26620486,40715656,79675396,68823730,18404005,46303563,9873513,14431428,91394448,8920285,27902610,38807773,68594442,101504259,43681068,23111338,38003489,7021195,113184776,11579943,101497861,60594200,5043492,84902053,82710824,23078618,105911835,47258209,13131530,55781637,67673932,71678241,98640660,87611398,84286345,67591812,96775248,2608706,97338884,17926518,109097208,3938603,35271096,11426833,44651617,118457536,46425490,546669,87499332,8623461,118007620,53527334,37574692,78517128,70734209,98803848,76252295,78002273,4331983,41494916,9253720,29821465,16007510,7873694,1353452,106169526,70837780,10540615,40207976,69091945,70021891,59403010,4926101,44189160,55313833,9515942,121693221,81102869,11638448,900145,78941336,2983447,11749058,29624824,69999288,17224148,193772,50726629,54691399,14492496,27798737,101729013,126113424,15208698,68503737,87583280,18361549,17837493,10771043,76069201,46694637,8578611,124600592,29048977,62064968,43397203,73519944,70370890,86106228,31244872,21123981,101201872,73179222,13521730,100735864,27469002,13052003,42095513,35840199,379874,27880465,72761910,100731815,73441772,20263249,24408416,54940772,17605548,35865273,28350599,72380780,106041108,56164761,27030273,18551385,127960149,11281753]}


==> anc/m45/data/coefficient_cover_q27_m4_k11.json <==
{"q":27,"m":4,"k":11,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":1458,"sets":[76574610,72914884,36257350,36823693,9382316,46418838,85301457,78704288,55349670,72637137,131601312,4583666,117617608,79053018,1004829,22772480,96089728,4750894,4421104,24167148,29913894,75607339,119875754,8554237,80990221,44851993,11811267,68398729,19301873,73509942,53514966,26405976,90794306,38168805,73208918,35451600,19579254,40322119,21064109,45024084,38818771,67356861,33782121,83710528,119999116,62964465,86743316,24168140,77681231,41032105,80165960,130351501,85893274,34527570,101148969,112755271,15218055,74125748,3153881,54222885,9211230,111686702,28489408,55613849,45622193,114823379,63513675,87198791,109587669,9067986,18286835,70193386,92913891,65275165,99161920,108316292,70075333,13315398,59196010,76074420,96707348,100761349,55620308,76128010,80893108,50801817,119632273,95199345,117727168,46740806,113973766,82322038,67545829,78805034,31343180,106369234,123117833,4552821,51570889,59165226,48649008,55316115,78836160,68331226,8046149,74747233,14344238,32909325,76493604,110355040,90400962,79916704,120473637,80152871,21186021,93527320,91545613,77801268,31746821,14804536,12676623,6875820,59850008,86150803,12697296,106730503,21645690,45563008,82400312,107610895,30378532,40741640,112241042,46015058,107744310,18702524,53253763,104077769,93783464,18821414,83902119,87134828,45570561,118700328,35332570,57806616,117614151,40512595,7714950,59982617,113821798,32189443,21068689,105168272,663022,2210262,6163243,5335411,100805279,73295184,132120814,30902920,51488706,29831708,108332376,45191048,20169940,59549012,127039808,78905789,43862115,17230450,121640251,2439279,37226987,88799748,11799727,6728656,131599760,108357637,33936218,53757470,79842213,12207705,113571074,76140113,79283528,78366882,77678322,96216197,4133205,107575392,23384350,929011,51865673,65609743,28985649,122243150,27514192,70031755,16194596,126447685,44726802,126642504,129810437,37388909,25186205,38226634,115501315,118305546,9132441,69118576,19518761,86284683,54915602,41241921,22357354,4038209,94713990,93606965,72492913,40392581,10022085,74590326,69617388,35754843,102049256,107716801,90883265,54220880,78994000,67157614,48240855,111985441,78587146,50792797,55654864,116689665,48507221,89899019,14703222,95079681,71922508,105318491,48012360,5916393,85316165,26381619,41041414,4700183,92420914,59414738,113060160,81541394,57543464,9685730,107055883,46964384,122509360,94392863,35747060,34323505,6543473,392418,101062261,16287544,109099969,72687965,27498668,80036713,86283715,75701820,53577513,105139417,86885908,53398537,51465155,38582386,106465635,21018843,15698185,78071092,98797080,104031302,8158352]}


==> anc/m45/data/coefficient_cover_q27_m4_k12.json <==
{"q":27,"m":4,"k":12,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":1458,"sets":[125946037,11981593,54842834,52651670,102492706,16723982,41428451,35564204,54464689,38233795,36002552,84349820,11726161,21805843,45793897,9989369,15164614,80507189,113631884,53771592,36031161,111185829,121268485,56427293,34763551,60331659,21748546,25483990,84862610,37251981,17824385,88484803,5589939,83826240,102872294,88360937,82578385,15369651,68994887,95769225,92484391,118853933,66593543,59082645,22197045,19905800,75405712,14037477,241628,125876636,112984531,110394256,34524253,14307933,56639276,91646481,122361964,123060809,86278018,93121065,127044174,21163433,92339089,16172936,22837893,80946076,63207049,77795312,107242663,7428950,41197137,61487239,20504687,24546470,74605875,1501914,113026337,91652508,7780696,56791613,84210571,103953132,102520079,115398185,98914853,51491215,109733329,113699089,59829602,99000851,121762024,61035368,96013514,16613662,123091978,69694755,56074339,89248851,100982535,27750682,110788829,96218784,103649465,107562787,3954588,102806972,83380913,3878694,32185874,54891847,42897080,82627040,1470314,73319694,89568270,119073553,46219075,41091566,3452583,7190698,36613713,2077416,83131138,52131201,71201293,30318089,95527345,128615540,78566164,29975734,63184435,2436926,14965447,103238937,31520402,43200950,23910626,108562802,103899571,78193635,61789316,69922329,27050653,93588220,64019096,95523442,96045265,64509034,71065846,22441768,124424461,74884016,111554727,35399343,81672330,23616182,119777640,57486380,122133768,44677226,105207870,72816406,70603690,7026476,122851510,14330988,41726147,124855124,73520697,88229783,20795640,127369274,37033708,18535545,96735966,105640130,88299635,112387280,106533468,67954811,73955113,29343817,106120041,69319530,97345738,68365300,5883738,26173651,113602306,53186994,47848981,97000246,6765835,81498424,79171229,79177526,130329392,65037359,88550753,94968052,20670665,33328680,82784802,77140655,52240747,40972654,86454319,10597583,86670882,71470935,33358126,116897792,66455970,48001840,128976370,121978464,68666030,36265499,3837928,13155638,12866811,111164189,62058515,30202949,96675411,45295505,51976627,40678068,123739366,62935541,23361756,11653593,104400589,45676289,30839203,77875687,47654724,52937894,95962034,20433121,36230799,76674276,17655274,39677121,14842848,67751259,37895567,72700091,63003411,75959607,55274824,89968260,66063515,3761619,73276626,77208529,118109306,121709301,119220642,114461509,88532804,85765315,64622122,98573916,89709075,107360474,60045923,70052312,84732205,71726712,127982666,78277774,116591141,13441514,84723318,82958378,111284145,36399271,118165075,30455325,23540628,75319522,53420231,51552743,76976068,32082123,12677807,20559506,80396414,131372328,86064753,72527668,15043251,21085069,17353855,48295998,104996755,30620769,87281410,114868852,93833737,14062899,59107921,108337888,118612239,54278167,22832856,75853402,20640038,65032795,51586765,35894644,951291,40650567,44881348,55223641,87189958,67297775,18420478,91509554,112304835,114039746,80540700,102116917,21231758,56945929,27044630,124258211,38471546,130319257,132850712,102837978,44345035,60490895,117827667,79397676,99367427,60904376,92768485,14210885,13065317,14355667,115698976,131216674,120809648,32263976,77745587,84371913,75946031,53691961,56422562,58267864,102035910,81908841,65098569,73431738,111587922,105810597,90965962]}


==> anc/m45/data/coefficient_cover_q27_m4_k7.json <==
{"q":27,"m":4,"k":7,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":1458,"sets":[1584688,18245664,42738736,1393432,26217514,92537125,20009480,15274002,4636933,102178824,69469537,106963392,51394563,57942528,75523716,44041828,2261684,92800052,201441,89523201,18351175,117969172,101794821,76067008,18243844,70139970,39879687,213960,37882917,25245706,67160214,26281481,88115784,48300802,26231248,2409252,55709764,76063504,1099409,4370594,19007300,278908,381446,16945576,4849726,19923395,17060934,10561700,72515634,44067330,4212506,101040704,4740688,36213378,8955088,4588124,35677632,68175553,86138904,22222856,77859348,4371744,6318346,22258176,67906632,46154626,51382386,34506256,9719843,60983312,21238322,84242434,80347665,4808856,105201936,3465760,14290954,17118217,2950151,1099049,18030914,18950674,107544712,67778704,22601729,5095433,43131265,5538200,50341034,77662360,10961952,9458788,3707028,37933152,3801890,9980098,7866704,83947680,20205664,42123842,2697604,27528260,109053018,102256128,84152410,29512064,68686385,19564048,3826184,6622248,68256049,83907684,50370691,45910016,34275506,72616260,17203384,246346,599145,70475778,43057762,118767633,37028944,13148422,68469892,19632640,68162345,80232473,52429516,1458227,67248459,10586153,36045845,30212099,38017043,71041121,70410504,1143364,609413,8917810,25207822,18350297,42212865,71838852,83972178,45098752,92407332,25315972,14942238,10552425,385584,19665058,103959552,33669317,26229008,8603272,15288336,107552770,81794688,2361250,125865993,36831538,34169028,4265545,6619187,17851080,68952326,18351436,6439618,18482064,5256233,3159082,51907360,2634516,9831521,18049056,71451940,4856004,3285097,67638150,10554117,33968393,102768918,16261504,29360940,6038561,55585796,50746,1234177,16816248,111378496,9618208,647427,25304592,21323809,36179044,1107473,1837730,45614656,8667370,12976433,41957894,21334176,50434130,87054352,71583882,37776656,34285616,51400849,71589914,7441536,46154261,9602148,25199769,9520402,12847560,34610760,69265152,84158508,60997648,29900826,112279808,23136325,67584164,69902852,1118930,88347072,31473692,18887448,100804633,77334531,88416259,75653139,44128272,34537696,141670,18227408,2101200,25444405,5382482,8419652,19111939,14738436,101451,68194664,13667396,102308864,5464084,50512080,44105773,12718250,12586788,46665810,100750346,21635424,11036808,2405424,75366464,26757378,18372098,17924396,119799972,19088417,3670932,68169991,69280131,80023617,50354952,352850,25373697]}


==> anc/m45/data/coefficient_cover_q27_m4_k8.json <==
{"q":27,"m":4,"k":8,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":1458,"sets":[101797632,2507162,72933394,40505861,15345700,17285396,105134209,77677665,46205260,88638050,93393444,73452624,85468712,101187983,6900896,25838723,40019073,9582800,101849760,44372130,3448940,67231843,67866700,37845136,75835489,11403909,62916234,35934804,33600045,21047176,6377924,17170681,29623446,38216080,30180104,82969744,23090211,76088164,6973824,4730010,324481,55705897,17424466,8955157,92541633,22022640,104337427,76712232,35016196,55648332,9974448,131080450,110169105,43102213,18105429,6381703,3445513,80920768,4720429,350386,10521145,59867143,72652929,68378631,1497632,83906152,791385,15213345,403145,15737312,17378449,345765,59278529,67836421,70535436,2689733,17731654,361702,105025624,5437448,130646017,84689012,19080992,72393242,33752651,104909444,72253465,86279689,86902274,52660234,8733468,25560369,18991208,12752948,993448,59853184,70879504,58806417,80217928,14823558,67277971,45238296,67455077,68164181,87310361,27314316,117840004,18124560,37864017,33694554,19204452,44047944,26807308,41164032,790346,19955821,31647744,38011738,90784272,1088354,75498679,26289249,13402680,17408293,12812528,78686214,12752915,68699473,2331748,36274311,72642565,105529922,726372,8469638,33842356,72159632,13636449,68715275,44892464,80843280,67765208,55063744,4524742,37848276,577298,50391712,29517896,35713217,17047121,29100560,19155046,70011432,9191654,86327317,29770788,75737604,4246945,3811714,110334976,4293548,5778754,10946598,67636538,37899848,6318473,67281317,13637647,69293728,15204921,23209492,25641233,9703635,35851168,92540428,96609328,13370096,18514183,2664602,53035033,69357328,46208049,4753525,18122072,52507396,789301,77160608,36182172,46227745,101270563,77105222,17033348,71812608,10573912,75958440,2725899,76744928,55707156,51905829,23202086,8506886,105138213,43618369,36015110,35808396,107413537,14966798,18762784,104861877,107086658,1180959,60842088,18353443,88222744,9724681,17332552,88098951,9258568,93361416,65667329,28066000,23669764,79963155,27411491,68199313,44565968,53545604,40632752,4871776,72261792,92996644,59777674,109232180,59170817,13783201,56627500,16953024,67122379,20218252,75729937,75760442,19210342,42633384,8448657,11473424,61080201,33874570,49287268,109186824,54074368,55100482,12587452,10561298,4901072,71609728,2127409,410933,105923609,31818048,17703332,34400321,71393704,51151171,105939604,6440486,8463033,14819505,46531338,868538,8657078,70391948,14696857,34637209,26226440,50447381,9880081,1071414,40501893,20450882,54674626,23077971,54957058,36374022,18880615,26216148]}


==> anc/m45/data/coefficient_cover_q27_m4_k9.json <==
{"q":27,"m":4,"k":9,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":1458,"sets":[49938584,130036112,53600336,35800398,429873,22124880,8802606,22201358,101855429,2157381,10866849,76837442,5249583,20207172,124028993,120340632,23091353,101863467,36128929,92738880,19549480,101892291,69664935,33758516,9741720,18530916,4836867,85379344,126899212,39606408,77160532,4870805,25385475,4691728,71553297,71221380,4384807,12321385,83991856,52834625,9735506,75820672,34412601,54530517,54872258,109904977,76710249,31497233,12455042,44112425,75607124,86784040,12092502,79794856,42247754,71542296,5866666,46469166,42942502,70550992,27732048,25293200,5661378,46140268,77206914,9585113,87734272,4510027,70268971,42218185,72376463,71601235,64046240,5047513,126911761,5511649,63000898,8966884,8722307,122704096,73143345,330939,77601912,105916728,74498660,52248611,76812722,76559749,72125985,89260231,73695474,104677633,2136995,11371569,21082666,36066402,9985188,55641861,50869445,76300032,84690340,3251242,89375488,17968901,3312655,50421288,33724069,98177154,21259030,86000973,76219978,15188226,84038865,84738417,35019332,111453700,37806988,46466588,55362144,122167335,39217424,95036161,3171676,72649364,38443778,258633,28354821,692953,6489754,68735525,100935394,55906819,27774980,46203813,73629866,90214554,58730134,29941960,86065605,71334308,36475925,38916688,43341896,89401420,18374958,70705409,4353921,100927647,9888296,33800302,7384102,107016450,71557134,50605732,50383306,9602172,5530520,47612433,83925212,69504538,39856309,51120781,74451306,72899596,83908150,54622225,109094090,103318117,113869216,58335252,5117826,38576771,92943744,71316933,2911136,85202880,68508804,1945652,25403942,101263629,78746664,42300064,71782481,100828491,30290560,107074056,6460360,109646136,71743680,7180577,105908525,88146999,93366796,13146952,110924808,59807492,86475017,4771552,181469,114561604,2791478,36017290,71811205,17345590,67939105,70301769,77599465,69845187,80087490,58930244,9623940,78743312,14524464,21774802,2449581,76267812,21076704,17009811,20191340,37859861,6445266,93885216,71062034,38348313,16791243,2446413,111313046,3900226,1886985,27347312,6823314,126879121,47527040,829236,3907808,159283,101223626,35594508,7439413,25765265,35177688,25169813,2129682,126930961,1139660,63115286,35017412,61346074,25864468,125899544,35409473,84083621,102107796,33843105,7443974,45618324,34754340,887633,1665795,8992963,112984085,71375700,9742548,22348504,67573066,6957587,57017363,10374177,105998372,122356234,10659886,101530880,40528160,4608724,69060656,41955000,42131936,35325036,73497096,89662176,1773781,59021889,36403201,27504660,35062437,47360288,26896464,30181893]}


==> anc/m45/data/coefficient_cover_q27_m5_k10.json <==
{"q":27,"m":5,"k":10,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[9975083,52962507,44763662,46306349,35333953,13136113,2731285,85313586,1141684,76226432,84722777,109768738,79169629,99755044,42058211,93671745,37889001,73571425,12684574,55704064,13987073,84218539,14699956,25576810,39127385,91244312,27756586,22027234,58460354,1558120,3814626,19098440,79770513,95649923,34754213,55191658,59804977,5997139,20452473,1421654,39179792,101743912,65023554,12927319,6867809,119015843,13574568,115971136,75976820,53788942,110301580,9440761,85104970,11153765,13881475,108216402,56215812,58934680,2968984,12099953,35021206,34574996,1665083,9611633,26587584,18681164,101297221,19081460,17658648,101540177,76815513,6505702,38898266,67956104,110953121,103843219,107026490,7276976,97394764,102003207,115998819,87594130,16807707,76953024,19675418,42100393,90705016,3871843,25618628,52008202,17133112,119997224,70585649,18450073,88983824,10648360,1871623,68238606,38880946,13946972,25847617,81921818,17716778,46164281,25833906,119884960,68764522,93343791,91046978,19491114,20736656,102522903,39195081,105611826,106501169,60040112,69752716,35415832,13249249,82138192,19775641,52767284,43396200,30476602,106782740,47939864,103325998,46485924,102957500,8419211,49454112,45749136,102277689,101175322,109388260,126425620,51811459,11830045,71459637,71749745,41354018,15502977,47483106,101682692,57746992,92721425,34478307,28525,50524686,23880338,100963700,77988189,17192748,93226132,27283004,97337418,26692136,117850600,34760469,41060643,122751129,48177312,40227520,78447560,73289990,111199017,23471892,28510324,44642616,85558884,84225924,20492849,97063212,42573967,85468020,30055172,25703827,59282124,60396176,114428108,13957154,43360841,31868065,111956516,113321059,119759425,27664493,91539588,18678077,20296204,11724850,92424988,78523650,5984794,111977280,15780145,83478529,25718027,126428174,38422861,43456680,23483154,84505349,3556202,9148555,2645361,41555744,28727680,310365,26228798,69539724,21709099,42097209,423844,131080837,55206232,4761302,27007192,80855210,24135767,106799107,54868384,76999200,69915330,100816975,26599452,14967094,81398882,22524672,757404,109317429,13305542,101798941,2170523,126423714,24269921,22823777,21811271,32571818,103288013,45990160,25972492,94011980,31658140,84132057,105324745,63066277,76566328,9516716,25695866,62954788,44371282,35464521,79233737,3752719,26476925,7879238,4958789,85004510,67176951,7823568,38349417,102411304,27005199,101353894,52998219,23183721,35949465,34309302,68379858,26722912,68318285,1501199,811765,38226708,53641446,11115872,8994345,290772,12740935,31768867,50490186,89780228,34877803,92463246,35413524,64508226,122441809,32809060,34957540,53494140,11103936,9688624,52316212,63144997,7095823,26514822,22484516,7283723,76671554,26302092,69676305,14246668,33615330,6115688,48498810,112735266,21001573,117462246,107217625,59379894,34334801,3434266,8547186,51236368,78272660,29638161,105620640,73277844,102041829,113411356,50069788,11241700,84014660,25268647,73585860,70652579,93044848,79204517,27959350,10743846,26241868,119027280,67756962,38623494,104256128,73508180,34178507,118515877,74062985,83953526,23602916,35076145,49152210,32080172,13306996,51597513,3705678,39932358,40383912,107010148,72464524,52544452,69378802,18715752,76296787,25311914,17254713,73697091,49558022,119686444,60338372,120931856,36820230,64505026,71374650,72966608,2673018,17518953,42836014,76745514]}


==> anc/m45/data/coefficient_cover_q27_m5_k11.json <==
{"q":27,"m":5,"k":11,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[25482585,84011730,64554634,21869702,3261615,24149216,7516888,24691979,90220456,85919260,101096718,111446677,12640762,1616622,4931457,1953576,107348945,10171685,47726782,3631301,95048017,122556942,27728784,93823312,40391913,19711285,41698602,97520486,84486239,95028019,110659735,89762016,22180179,5782002,13306078,84362698,71996059,12534657,51352628,22220242,9265767,90718457,5859738,109359414,116984194,105265429,94155394,61261891,42062509,104719392,8863004,2325456,63195589,71480139,46343596,121414224,83506752,51224321,9032877,80153506,130826509,9838374,95694160,59907363,53055591,6530980,70740102,71766739,76780634,58734010,1296509,105653605,60057347,7016140,9892042,24223854,16004402,6968213,36858937,81027868,28243200,30050614,73269854,84659778,3568281,51282412,58478944,48794444,110138957,91099676,32938002,45262149,26415789,11963590,120194605,78523556,1971087,109957641,15046158,104681808,64114957,957555,130615354,57426987,126183683,72286367,13867234,80790835,29591193,13744275,6617111,92836764,30771497,36461206,15964960,3109080,58004529,12456723,107366817,39658920,19976033,96758161,15499979,14599520,67329986,43928776,42128974,1986001,89678732,31196058,88257130,17600488,97573388,62178628,108283934,72991174,62158980,22647955,126132537,23824744,20293901,101390445,85179264,7263009,39703840,12707958,12342854,11343084,107196430,43138190,57366624,61763601,126283912,93790489,30445393,39522958,38734894,41072208,64422568,5226775,35998956,82906659,111314762,30811151,7201186,130053762,51414651,63591536,56426654,54735672,55392294,49170656,43069629,106610858,46076166,82014404,4674790,98439217,19930287,71813537,25375406,47395536,84461111,80918790,25051748,28981777,125847133,48604257,29576742,72905528,121317416,59039775,21606178,86470152,34738125,19582027,119695056,1026652,4651602,76489634,76410894,12763263,5281405,93691400,93869114,60367915,92957957,17950471,113249753,118651048,89170583,11206272,36026474,89755040,14984876,64489786,30086159,3193423,43043750,29816068,122857796,30620184,36249951,19275589,55916551,109781716,51456717,21335591,71318327,49853000,99818752,118156928,17636025,12510288,76345522,32612652,78185885,17478554,1912991,41796113,61772044,3938106,73190724,19713712,80122397,4904872,52810066,86103220,114357008,48706704,7659140,20154595,67999448,6307698,39941255,109058812,12465473,40769829,23705108,49417267,16262819,61369442,27084875,44622054,40079234,1965316,56959944,29934809,107421908,76312967,2480040,69686936,63314499,24273798,937519,60327565,27396783,30104448,65929812,37411010,32081793,65217816,91343456,20644220,25609611,77342531,61198386,23381834,105930036,53516657,117563640,45379719,54677385,33068169,33765691,111755752,70224141,56863777,6767390,1100283,32016926,89436217,106978460,24014918,16487232,89416467,10246374,65030049,92938050,52202556,76236441,89055874,40239837,81847845,22829954,54958170,50525364,51454823,95566360,1228520,85037530,19949933,24544872,96601834,93737037,88974418,20288150,74104990,111975554,111254340,67690281,82221321,36580908,911280,93012329,102401008,94448723,121713305,17853335,130232376]}


==> anc/m45/data/coefficient_cover_q27_m5_k12.json <==
{"q":27,"m":5,"k":12,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[109517987,16041495,86531924,8241633,120170146,110778712,103982520,57542963,75302174,84548469,132355392,52058451,32664099,76503123,71326685,90104912,62168648,31949668,34552476,69458125,27145545,76180697,8871538,56380776,81510565,28466713,236478,88330795,27970788,23181963,22965633,107332156,120344146,44888737,29667041,14979423,18827748,44013624,67861148,68528363,78739987,113353807,99691408,95885505,124978227,63162917,42038201,27550677,103272838,12379592,55810826,75754011,69373405,117852781,47973095,105997282,85128243,83453488,56446242,40185614,77616889,30973197,53113976,102018835,130945378,106243977,25886214,7833285,104665870,87133865,24522026,97150492,79867333,73759757,94717733,14100103,42921856,120131025,43993544,92692050,32659218,78627248,118052430,27061840,53746915,81669388,90301668,70204737,107532068,63723058,7553995,94479194,32312517,48341598,65100624,21621108,6703598,93425392,121987277,61571690,104678054,26398516,59291352,29734661,102147230,10139851,126212372,70358004,126065929,130146405,67492301,107015317,65258054,118011221,54104489,76113880,47225054,90802120,94941905,63662150,121678999,64236633,63779184,106054567,31229827,7430463,36477294,90459687,116009059,103523605,21227567,116854921,34953677,90268363,90782817,101388182,53461394,10123484,121904430,57554200,53493362,24982092,77021405,68661970,13861711,9163419,79011585,126240593,103363301,19962851,19214275,87428679,44111834,38638899,109729394,34836015,78149679,37570408,77949267,107028926,22665500,10563502,52647070,48278450,57352550,118195866,85026613,81183385,38219681,4041017,51292529,76549118,14880590,53561139,59546893,74133168,130025950,99164390,67350002,93718877,42575278,86976566,4348847,70602630,60892395,17291571,97980739,103796758,46339321,128763956,7306500,45714524,6422404,115663080,36599688,55098457,119853709,74603798,124723872,43964706,43981992,21875004,109798499,70110420,39462881,123237891,90474197,8906569,102242879,80335443,32180621,14839452,98062700,120505696,65134922,33304858,27016588,53888496,89032243,77419037,82283533,13986154,25587493,83200774,10902110,58930759,11759266,123848213,78422985,77537497,84905037,55494434,11770314,51886736,86692741,62177462,38965050,57426015,68277195,124071496,121181298,126061361,32424071,96104522,59034986,63037812,16548714,93052480,60369020,48675202,488182,59887552,18185370,114407776,20931170,18234282,18520663,9059166,18834988,57735299,100254081,116433720,51500016,27399535,2751577,52181844,74326559,29837067,53368594,87058087,76015772,20290449,70232837,122248248,2038230,22115726,65092746,76768075,94202498,39005420,78209970,115820708,120412312,107291836,6147335,96932154,80530660,81355318,48134150,12841826,127076236,62432316,124569649,69301079,9866078,92034248,40210352,45049168,123040072,31396913,122120385,80925466,98333442,19785604,113386986,7557327,41763990,26335420,127170601,67609310,13842550,28672237,107245779,110461719,87894226,36141142,74431744,15444688,85538133,103080279,86625333,48735112,37315772,16223812,105389308,76016771,106330210,77093617,74825976,82178244,121308266,80720906,20288843,30646636,126019761,77030513,46228903,20341996,51605724,87400621,24919089,116148323,11643293,72823604,106472684,31223046,87425758,120370760,101696880,92677215,16329080,41229190,47002424,132154201,95054034,89168563,23810900,15870735,81758402,52743707,61362575,77780153,113616013,19193404,55350885,87243105,1953171,71650415,67955610,73279281,70551278,53864483,115616425,15107742,46589995,40297260,9251705,10197340,114698546]}


==> anc/m45/data/coefficient_cover_q27_m5_k3.json <==
{"q":27,"m":5,"k":3,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[5259266,8413200,525826,1050760,140416,1572870,266512,8496,37224448,131714,2113570,264480,37748896,266249,2129988,622848,34609152,4484,23068736,19402752,10486336,73776,787457,33652864,4214792,675840,262448,593936,33622017,35655684,37879816,8454180,1613824,4530176,1085448,41728,67371056,10494208,42074120,12847104,8949760,50397192,83972,1130624,42008578,19923968,33554563,65543,12718080,25170176,524553,70145,69992448,12585472,67223552,2181,9043972,8454280,524488,589830,332800,5242945,912,33619978,16797728,393345,67403784,262913,2195712,32914,4231176,1052808,6291490,10486276,3147792,1049736,4720642,540768,9472000,16777776,163864,2132992,33555536,71450624,133696,107008,65573,4260416,2363904,67371296,67438592,41955328,17456,33556744,6292482,17891344,17825798,19464,19007488,4215040,16779456,2105608,35651618,3146756,4194952,35200,67305473,17843200,35668032,164356,17859072,166144,139270,33664,16810272,33562630,33595424,524421,132168,205056,1091,4197377,2621464,1084416,67121184,794626,561156,69210624,67633288,67113218,33554961,67372033,1122305,25444352,92274944,1049106,6292481,1315840,2622496,49288,75628672,3145733,2097667,16777552,34160640,8519714,37756929,8389889,1213440,4145,526345,8413440,35667984,16850945,671776,533056,67174928,67111056,100665472,16496,2228416,50856192,4196096,540681,19267584,16842881,84082688,3147808,12582980,71311488,4261920,1320960,8653056,1065,34079233,7405568,53,66563,295440,1123328,2097426,5245440,1049634,13762560,68165664,17170688,2105664,20545,60817408,100698112,1048649,558112,4202754,41056,4237312,35651842,2117,2163713,528704,100663302,35584,4458624,35670016,17301524,659712,6324352,2148352,1048784,16844804,5243140,35127298,18907144,84410384,1118224,4194498,12599328,4784129,4980992,32936,73731,2099392,67664,788512,147586,4196418,34881,4386,67112966,33558537,17039936,18562,16924800,33556738,299024,8413188,561184,33560640,71303684,4203521,68169728,4195346,20972545,2622080,794628,67375360,33685570,4210756,417,4199425,6422784,4719617,1049156,4202626,13107204,4358145,16785476,4292672,8921096,1162,2244624,67373120,35656704,12583232,1065152,21037568,1105920,10485772,34078856,12582978,552960,33685664,1049760,585,16688,270356,17055748,8390786,2101377,11026432,4259876,21037312,59392,16916,33563200,164354,274944,66848,33554446,155680,67117061,100665345,1081384,25296898,33660928,75808,606209,98384,75497602,1049,8640,34340992,34603266,1054721,155776,33540,4214785,16793730,6291521,39321600,33816705,327713,1245186,41943568,140800,41951248,101187840,526608,81788928,81940,164608,294,2121760,34082832,20971792,8393984,1050641,1155072,2097264,4625,71696384,4980740,917536,12583456,8945680,1064977,303108,5308672,8393248]}


==> anc/m45/data/coefficient_cover_q27_m5_k4.json <==
{"q":27,"m":5,"k":4,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[11336,17044000,34619409,47112,2166914,50495490,352384,5251216,17039433,6358528,839680,2625632,525580,17338370,526977,22089728,13631648,8397336,6357520,796688,8401026,526371,100941952,16943120,46137616,69337280,4195078,67111074,69488640,17829956,67177600,8421768,20971632,2392584,84181000,19398816,67690496,50376704,328210,8994817,50348128,2211904,67112973,4421,67895616,33882145,1082640,34078865,2623680,51120128,4195589,41977860,262667,204848,6373408,33833986,29368328,41956352,67682336,1049733,19931144,50888706,68173841,99472,6816896,8438280,67109474,16794753,40894466,36184320,133410,5247016,151809,4342786,42206720,417794,559128,570368,67111045,4850944,16810177,1212936,393490,4300801,67244320,16789524,35717156,101335040,2147330,23593472,67649728,17827857,3678240,4198426,9175106,5253136,592897,2687504,4198945,1212464,37385,33559080,20983809,1067104,1573138,1180194,50331746,75563140,802849,83887113,13369345,70260736,67141705,16826528,67244672,4202757,35127392,1344513,534545,4802560,37750944,83886178,229536,3407890,4199048,90304,282657,20976384,4980868,16782656,9601040,201232,37751304,4230148,86280,59244560,6357506,67895376,18972688,327778,109051909,4219152,101777920,101580800,1050650,69645,76021769,9503104,11550752,8421452,2654274,54530176,19007744,1287,1327169,70254660,67149858,69238944,71714,35201024,18907142,41108,795680,22040576,6430722,4817024,8651360,8648,17039938,541201,1190912,119040,10502401,17973256,34668553,33588096,2466,9470978,1056793,77594884,19136648,12583472,36044802,2365472,17088528,50479112,282696,10535424,5013508,67502145,67240070,8422410,101728257,2195,1572871,19009792,17121282,34342016,1837184,34082840,17876992,8413202,77856770,6310912,155840,102825985,1179796,16909378,67127040,217216,229400,67764257,16783426,33627136,1704196,79695888,68159524,8390726,4588545,4343296,42205824,16784000,20054080,34603523,42991776,262488,68223136,35790852,67248388,84942856,2148368,37749380,16801936,135268,4227841,16828672,50333705,364546,1728512,117964801,8407616,17105028,2114312,67125777,33620545,8438785,25618,1070592,10518538,38830592,5243970,2106386,1573154,524940,76021896,54527008,33734688,8422418,6423560,34079072,73928704,466976,30408706,33595649,25166210,68190472,6029316,50340112,76548352,2105444,19156992,2105365,197697,8429664,68161554,2359318,147491,106499,25624,1311904,21235714,18756,1311876,34607376,10502149,25199232,37817344,1073224,37855232,1638405,21757984,67654144,67256834,67239961,71322624,3180576,12722688,67895361,2106896,4264452,17305612,35651732,41944256,21500928,12591488,280768,1609984,4268041,5294080,71306272,103024640,16612,72876096,2360392,1073218,102891521,100674560,18530,67130372,2630912,872448,41984064,8912963,35717888,102672,71598081,69230720,7936,2367508,33817732,50331924,8389064,2109473,2244738,101974144,101188672,10881024,14696456,270884,43057154,104873985,21552,21010,33554459,106956800,16916552,33555470,71565832,8399876,4734982,35592,131972,23086080,18882563,17319040,4721792,35668993,67407873,52437056,18890770,17956932,42082306,41943308,4230145,1189920,10682369,75629572,41959553,68166658,34146816,1059872,25232000,16785484,1319428,525588,21266440,16795152,17326336,67129536,786501,8487440,67150337,33818754,67119170,75563328,34612288,4735108,76808256,67448832]}


==> anc/m45/data/coefficient_cover_q27_m5_k5.json <==
{"q":27,"m":5,"k":5,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[8651156,46211136,680072,41966080,75793424,6324868,8718856,35678216,12583053,12648485,83951824,535816,101470208,608388,34619489,76042496,5391392,21139458,4204960,529545,552977,70917,67674628,18958338,4718948,1219072,34215040,16826576,42205266,1312400,5506308,104857904,1835064,38936592,8438022,267073,8522504,2172064,5776128,16912769,8536090,38830340,21006384,168272,84410576,101187634,34242817,8462872,6029442,35807233,4219202,37822544,69238977,33694992,68354592,51511824,67118632,12588072,71713024,143556,38012544,115009,36831256,11800,46161952,34734632,86664,102761552,85000480,100810881,38015744,38273124,13377537,71566856,25695240,35979269,16908822,27297794,221704,275616,272936,9183250,6292625,76563460,2199569,869384,9570448,3178764,1313857,10553604,70254854,21010433,34637848,69734544,22708224,640008,1327250,42614800,85264384,67896449,21495830,8784928,102826272,68263944,67373093,35127433,73793540,534400,87066624,67510292,75499056,83887496,75532353,17113093,67896330,72371200,1159184,6428674,51340,35129354,71575040,41161,69374976,1851906,1593416,34619940,4206726,79762432,109641729,101736464,67176716,75564672,67443712,13713416,34607372,1052941,43253794,7340193,33590024,42209348,19210496,16934920,103292944,18875476,6307882,25440384,4374552,285185,50862088,35661568,72516096,399873,76578819,59771008,1067656,67657746,100696168,10487361,34476160,73564162,68164672,75506560,19005961,84418944,330560,493824,6817924,311496,9046336,50610193,2245638,4260241,84426896,37753601,29626880,42139936,3179074,42057856,262268,9740416,535562,50856240,10821,35717764,68194433,100667938,67240385,1663040,37257217,1090308,16811808,36891,3148812,6324246,33579592,75498689,17375496,73924641,1577989,50529344,33588609,9441616,42207297,78913,17334540,69472352,66710,4769796,71827808,25493776,34149440,442448,1116433,84173824,1114195,3166248,69210760,10043648,275489,1870080,4685888,3287168,472064,50725896,75630976,8392001,1081697,35668289,9062402,68160769,68304916,67145753,34869506,1392673,104857922,45219844,50729088,35782952,14819584,16853088,354432,16843112,18877953,37265408,86009856,8945675,69239937,36175910,84431360,50397713,14784,135465,58744836,53576,34406448,36767746,3151364,25233922,72155392,10682912,3736832,3166472,9506888,42504256,1316888,17834576,11075656,10530820,270562,21139464,68309120,1082480,101351425,25166276,33587779,86114309,67121201,51382337,13636104,1582216,117507200,1058913,16912772,26738736,268580,8847936,67932288,67898369,121634952,17302120,10522784,75502368,33630592,4491344,75698432,16777684,2119170,75509769,36246528,2719780,10486948,35782697,2293842,33573696,104071424,50352704,34374148,18350105,8740872,2138371,83900432,67256712,104858016,76030048,2623592,8687696,69731588,13650176,33956128,5636192,67154192,18351744,10588162,10027584,33834120,41977874,25168394,25428066,118231040,100669480,559142,8921362,50598148,67371059,27528192,659841,67176656,100160,2229345,67667040,196995,67764400,5316614,1077260,9048082,69273606,4524672,51380376,9520132,9601092,5775492,100699264,21266816,56099328,106884,27279426,622725,67321866,67446816,2136592,25698376,76808712,44204040,2301976,100945952,812048,790673,17832096,109053988,102809632,100686080,55083136,29622281,17828161,25692432,84189440,525401,1084224,1065235,14712856,105123872,18892034,17832194,4231205,42221888,67215369,46661712,72425474,22544897,2293788,280583,2097610,3152130,328048,9193473,4719393,4589184,1049016,33817700,69243138,1206304,8465920,83953154,1148544,18482208,4280323,52437012,50343946,83914768,33558896,33865857,4195430,5243240,33703970,19402772,1944,16973898,29495360,598593,18366600,37781698,71435408,26476704,102596,2167817,33612290,67121698,67242054,2098392,4362760,37226498,100941864,2359884,363264,69339156,67273348,1737218,2752600,404544,75498257,93587456,11796545,68730884,52465668,2367510,8394766,36768000,265762,1581097,8472080,50430240,566401,19546368,17892224,67682568,71836673,1802242,16808448,1114290,77070401,2107938,361988,8724752,67388422,856070,5276418,75498274,1054888,8588352,1086272,85999760,117704720,4396048,45089088,86048777,17318096,1409537,4590112,279185,999432,51118608,2212992,117850112,26771520,133912]}


==> anc/m45/data/coefficient_cover_q27_m5_k6.json <==
{"q":27,"m":5,"k":6,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[5276728,16778481,108077056,107569,35127700,19104770,117571906,51120388,28385281,30018560,25694756,17056908,26215058,100933716,100667478,33730632,21006916,75661864,190469,54624322,33580045,55584896,2499329,80420,84157450,9576521,51388498,2671361,41956160,156112,33947723,119603218,38807810,18387024,27795476,80251904,67122112,33947960,86638612,72634372,36702376,68317312,73531672,45170696,68157719,50496642,1655826,264881,1315265,33621808,67387977,38044256,67248278,34341913,539272,70521089,8548358,58720421,35915080,2439184,67977233,722242,12625944,16864386,71959304,3293968,21121296,42518,19532320,332876,34656514,41959513,70254643,34090248,11669521,35192930,37752456,1844290,71439428,18883628,78915584,11609152,17629450,2327872,60817496,76562536,73400770,17966,9044074,9965589,85590208,67389736,33633313,76810246,4281024,104960016,5128706,67895350,42303680,329805,75891009,4227103,50334473,230288,76059264,35674656,34218130,9507108,528711,50356376,624709,34342056,46174274,327900,9740300,3473938,33752338,23150602,76023852,85991562,77742216,40009985,84947012,42009865,33621336,11282944,10240036,5505202,7475488,17568514,4284675,8403360,30541840,8654146,8407205,67241005,1605910,26216594,92348452,84156458,8982976,17154065,71467036,66887,4737200,4527392,1639016,8495312,84478720,2299914,17064098,55314464,19562561,34870368,476704,8997248,84416832,4416064,55324,73533600,4333874,70418438,34218312,83891010,37786148,71318656,16868880,27924,69370416,918224,79827076,60030994,27280513,25364752,3539521,76026433,85992460,9048332,38879776,50397454,117457954,34407104,35721768,67768624,34275652,172110,33718917,1902628,2363812,92342338,8922048,70402192,37815472,34406728,1123850,35750417,20972016,77070610,51413104,48234696,1151265,5285921,52428969,104870656,12861489,51381889,6951426,85200968,78124544,17056014,46142724,266474,84936880,44048720,4997776,4736194,725268,6823973,34155528,42468408,75759667,106038280,868737,16915010,42030336,68686432,75768900,33620171,71311411,13681920,19186184,135772,18968640,69607560,67371448,101204068,104884288,15245344,16941416,34801156,2473993,102808,37619712,6312972,28315778,17310289,26346056,34897987,51415108,167000,118489200,16800416,1067812,11035649,44188162,34114565,180867,58826784,4375058,1098544,77661760,76546602,2031712,3475489,102957080,3154370,50605312,8425529,7619080,18113552,6393892,16818516,33754115,122880000,50338316,85020680,74457632,68064256,1061272,659845,75892225,50369344,10010912,67391876,2638347,73695752,67180164,24117890,3739780,33829072,2182210,6365508,157770,4383248,84496640,76570882,68290760,33608002,71368936,29370374,54798464,68293890,2097755,118000640,84165,19400717,17451296,135719,33653068,37749700,68699172,6389804,16784395,2242640,19955794,17514592,661088,100664257,16875916,8409265,50332057,25563146,29704256,594257,68290432,8605708,58765328,51396682,2368537,917639,20980417,3719180,107086096,1320272,951361,16783414,8528290,23601728,17963152,132120704,9019398,54544514,47219204,267363,54592065,12979328,8717960,12851248,5772354,3432964,21497168,16859334,9044370,17638656,3317793,6298124,17827894,38043940,758274,101842985,25561346,1083587,9442437,23110148,18895877,75502124,1773825,17470465,77242368,5538192,33600521,50891328,1466433,34105409,10495172,70549824,69272108,2427913,69263440,92547073,22184450,16826818,50599170,21235849,40255520,28311589,34219392,16792768,67308554,42016806,3195202,35971073,17310002,84427267,26498,9963653,67258976,34144688,100763905,35849234,59777072,16881794,33571357,76042384,34210947,35652722,17170770,67683457,8415560,418065,16847505,58983442,6334500,22042112,8391834,3287073,17042256,36209924,3489804,50596364,16978020]}


==> anc/m45/data/coefficient_cover_q27_m5_k7.json <==
{"q":27,"m":5,"k":7,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[35687173,67178249,854436,67343008,85229617,91885568,69763397,6291767,635472,15012097,2411585,96747777,34505120,71328402,4474768,79758664,89162800,105025800,6086660,71330833,69408008,8983944,103039249,1216790,73406112,9652257,76829697,67340640,29401102,86118473,67183702,5260813,1464450,71452697,83972626,103048194,2327061,33843476,59050368,33589034,20982409,4522850,42624032,13376520,1656208,6381642,69764289,67131452,2106492,14172801,100683140,41981584,8563016,14942790,44081420,9838606,105144512,76137024,6349892,7473225,4565136,43254600,13631907,43263552,33631524,680344,50594134,38408244,9310788,33582628,67449602,38339906,42219780,101263377,84231328,34490912,46400786,67643104,58993160,67184741,36503571,35234308,37884768,60883473,1220758,8738888,1876035,102827036,639344,571984,67147892,4754950,73474369,37764106,101223490,67540,52822340,12599514,16912555,3416496,38290978,72359425,175748,73405196,117483012,19058698,19023428,85983946,36778624,37986564,105668,13221956,17318572,53217285,16916240,79708423,630827,78389377,68044932,33628935,73410833,68029474,9706113,22023265,52432034,13132097,67536072,34894852,70848896,35391880,1338378,80218209,21049456,233880,83961121,67252997,60129408,5399312,2924706,34870817,6697344,84038696,1233666,60952596,70881344,12649223,2430226,37817136,6558033,34169112,37810320,68960642,4687364,51056705,101323908,76031026,193044,50332890,75042820,50348259,111550466,77861984,85078280,34284050,37822510,11042958,67373772,45613112,67719448,458938,38114336,68428898,25733200,42273840,71110688,1631776,21137434,3551298,38503456,13128724,4459174,8939025,67766547,5279956,4392229,12850438,5915716,10569284,73736450,77333250,71303862,4266912,199493,12609578,10506342,67122116,117719570,68814876,59409440,1361933,12857865,22224920,6367377,80223234,93618434,1098418,8664148,111677457,9999888,2388035,58794115,1483018,17326984,4340004,1082100,125898896,85999939,127122,42222342,19268124,16789655,37963908,8476962,2106165,38425608,69879044,88135688,100832128,14161026,40436802,67183273,35204160,1446244,11541634,9068617,33576042,19927574,42778760,42057859,9458352,101782022,19009896,3736162,13208068,6030640,36471105,34085131,100749334,1104417,16846436,10299408,68035650,5103872,38814608,36178083,16894256,292481,101844005,2965523,63996288,50353800,180538,692390,238690,35722501,23134485,114894,105386246,46465128,16867944,53487746,100944196,34230369,84182212,25466114,34226822,1332357,1411224,95494148,5047074,84513088,56656641,25187480,10640448,90712066,67895660,54544488,33692716,75573572,90444096,76561424,85590292,5255443,73990409,50390288,67667732,1327540,21633048,109576560,2933088,33621954,16856644,29366310,36751372,70027904,26083401,51382145,5063700,68174627,7610564,70361632,34865491,101747458,3254848,108336,73801748,18978822,34242900,5262497,25192194,71864364,2390208,6436881,51382806,33725506,102811665,470082,11047956,2961568,76203520,84165193,5277723,1967174,122700864,29804544,75641224,67248820,192004,86900896,69928066,378178,103088296,75645140,2631112,17834356,27265592,2525449,68306084,92573713,16912146,581184,14225924,35279888,4209733,25236530,33837206,1581734,69899280,50635312,88371201,67807776,58769446,3297287,9220161,19636288,83907408,70309904,67260707,110101062,2638393,5506630,169762,2362662,34093232,36317250,54820890,26215622,23593864,25542788,21029264,10061872,121638993,5519425,25362517,2532482,12886720,46190660,491732,67392162,68176268,28377113,7341176,1135400,21824024,95961104,33824276,70781187,109577410,5522632,1135552,72487939,21055495,121676808,35002500,420930,67699928,31981668,1371648,25592578,8947214,68270081,67648800,69359760,4208977,109174800,1255473,870816,34902089,12651856,17138740,75788808,59119632,121700936,72351854,38341642,77924612,87046208,844806,23856512,69470928]}


==> anc/m45/data/coefficient_cover_q27_m5_k8.json <==
{"q":27,"m":5,"k":8,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[67196549,336756,10330136,48627849,72493580,2424958,9464977,12488736,4329972,13666865,76232705,14977155,9211398,77618212,51512476,68703393,431912,28874760,78389321,76294405,2412192,110109324,44433521,16257192,92356724,30020225,4855696,33891427,18236804,34492945,109643048,33616403,18961164,84711427,39338416,9899088,69612556,101323148,86708234,19976580,114688020,21824674,9706888,44196040,73804804,51523622,12742705,26743744,6653449,9591904,69733076,1014016,51619968,20457612,5540885,67471109,19953712,9021985,2957876,37242887,76090002,44303017,30204416,34118740,52510836,16803902,104891572,21534881,9549857,87400960,12652662,6643857,96733296,19141259,4616976,69714560,104863834,71500956,17563963,87558368,79730713,92285713,36061459,49447428,38847754,21439233,11817496,71701515,74588708,19661642,61342993,17011214,27380744,88631568,67423284,54888516,88412202,113254949,48448002,88369164,48302115,2765010,2696345,17239174,1816578,101581480,71978080,70453386,52306208,6851146,60055569,71697812,55918849,88950272,9634520,6907137,84042084,50602886,4462713,96502372,67134555,100669849,24282880,42664524,77138624,75186240,67643678,886177,102927873,38322501,8634578,109527424,69841153,32769408,2065088,19353666,4689996,51651233,126944388,13705483,10519032,52724743,94543881,42492053,29381032,43591172,4534822,25317708,76286478,50424160,35767944,18138692,84978050,52115,628355,10051625,72782096,25314062,85004993,7390236,35391826,68292655,9053573,13141578,2176912,44045706,4985613,2429354,87114243,67359936,33827553,111354372,111722632,59245219,8690819,25780432,19284505,76420736,2133205,67917360,69574818,10668553,78942400,39852712,84148829,26759280,19424928,47251681,36247559,1024262,100844809,21054613,19810848,6521432,37808259,50426132,45404192,37935744,102932505,59166784,34722178,37038600,251528,37798012,23600257,7475786,4309701,13043726,4511250,69477257,86262072,25714432,32645192,3345676,34757768,126353987,54709249,96731659,6323206,70301716,19841090,39994441,128008202,42483918,8950411,12620107,73012744,12622602,27308225,23214400,2411329,8996922,4330063,3283364,5407201,11051164,37683520,8545555,113565697,2888869,17077635,25944576,4236742,4858454,46425108,42468761,9671248,231238,94642760,1327767,102519072,16967304,34346888,12872264,29640741,2968593,58994836,83402768,88998465,9504815,25252227,4637221,45385761,2756655,17963368,84150618,36193331,2703566,100693524,12788052,77735448,709960,9472604,18997400,35655617,33771032,18444360,67832226,67852546,12679204,6312281,89133210,88654160,100860369,2967578,2105004,45646020,33743954,12671144,2803880,100747365,88671768,35783111,47325329,44321410,27926856,16925035,75557188,68878726,51401285,68011074,16929095,69264488,78059521,18387856,121653120,109250633,12060433,74233,46924564,51023960,30420001,13747714,51003704,35807513,55653504,46475784,81944706,8549576,118038566,8790258,92526592,37934092,21284386,5022746,88278545,70796676,12620528,21799490,16523330,4883160,34247457,27500610,104893328,34930812,119014800,70011014,5531683,117518409,6294189,4326876,67524696,71387689,69764627,22174210,33690474,16923937,42221629,37225238,12982818,82858020,42041895,28369154]}


==> anc/m45/data/coefficient_cover_q27_m5_k9.json <==
{"q":27,"m":5,"k":9,"p":3,"e":3,"poly":[1,2,0],"complete":true,"coefficient_tuples":39366,"sets":[90046513,70931504,50727197,48239946,29098636,20579884,40551952,2346065,94388333,33609483,29483142,19357976,33790501,85011748,38039637,13657040,102508708,56664227,35054083,75940178,75374736,40256028,43221270,39863123,78270658,19611750,67723917,27828628,5645594,110903620,19951008,2701357,43282570,106094602,106202258,87824480,40030281,69349858,40438608,57165908,53037336,86785152,74602784,9549866,15741761,101733732,40903239,101779060,109356108,92687680,610415,34924041,22815944,52199721,19188273,1824834,19276956,53232387,83501185,73141793,31877184,9781606,67794248,10170756,67683731,37197312,68208338,71443727,69932228,104024196,77093144,75821377,101724346,15810643,50410808,71338906,11095208,19634256,76440708,108005391,17317003,3280690,85136518,84969,15018034,25925642,52486348,12646724,6969696,38029987,92680323,12865990,47268626,38928999,7622683,38432258,74465934,4424397,5543512,425736,79960362,8492235,78765056,101204693,25380613,20422916,39082756,17068187,2212820,88621628,4958346,4237533,59840010,21339170,16882034,10375809,67873313,68961834,86255201,35723799,67916498,71621200,34310482,3580116,34900777,5924889,101353030,65081624,28378659,90180182,70402350,12653711,86192417,109257802,67781049,70530124,125895738,83898493,79744770,54549896,51545448,11503746,92295529,31746054,18514221,4881672,34104508,105325200,28451928,15885448,52675608,11678536,79176242,80231041,4752987,86345994,39631104,90313316,3640356,40087684,60916306,35210690,111220749,70592900,29705223,15008412,10785419,27305095,10060188,95458052,89655349,107054241,84200993,102508614,69260016,6333625,410238,11748387,43098340,58791122,67860560,15999592,869166,81334360,118653732,33163778,33805340,37307720,26315440,20087947,19080467,36155536,19738946,14190370,35800005,8894476,84837912,7712802,91504774,22157465,76071222,9166855,37799563,69455922,55123712,17044670,1527961,93197828,122234176,56234022,16268544,51710610,70534663,33981750,13078696,27397480,77076897,36900358,51124389,76584709,38092304,68527235,28942408,92377986,2149779,18624790,30740769,127992963,46258692,79282196,78155020,84038065,125830925,67770490,4756436,49381524,40116526,68717658,4791956,27789526,53559878,13904135,22195217,114559493,78354440,119550038,41952573,13470273,75744578,104137361,2954634,35461656,117705052,34009129,57020945,35219988,44830930,11680273,103228800,83135040,50367283,8406777,92687378,105136841,42373387,117989120,43238530,43273353,85994253,7217481,70846244,109613107,18427272,84403204,13191245,72640568,2267074,92373356,5511271,17967514,38114371,11607681,70587436,44393616,15172680,28351264,34507969,18244248,8729193,20736160,113391746,95945928,12849487,5505980,70567173,73712961,65013540,5898937,15994374,861493,34909729,107742725,4213692,98585160,101042691,55077906,2343270,94897768,86030612,67651286,8962887,71431360,13824096,80795152,40149523,73558104,1981728,103621154,3863616,105449042,52569254,32245316,51282089,21341210,11944274,11866513,74711843,4396206,23362576,105726600,6380555,64163,18616070,613421,72467236,758484,64487705,88872580,243772,56269824,95503363,63015177,122241122,30542876,1946753,18024385,59638533,25195472,70688968,65544752,17991837]}


==> anc/m45/data/coefficient_cover_q32_m4_k10.json <==
{"q":32,"m":4,"k":10,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":2048,"sets":[579733682,705778201,1837109804,3227231233,2822935566,1880695233,134757703,2887800200,342059528,1262789896,2959345444,580946518,2736792401,789775680,286433713,2958475329,2164454040,2181127303,316548128,2084570465,127445,2191559592,3624226560,2533496480,688493345,1392779371,2705899864,3373340728,4594334,1082524509,201733225,3088335939,710973000,1108182293,2488517122,1229984660,2235058564,53557540,369779845,2429567374,1079537934,272112014,2961841172,238097688,14845609,8940334,2429063813,939801378,106449560,1208235907,1076803587,2787137700,3264484936,607527506,369147080,1120443404,213451156,1213294114,2332090984,556982849,269887706,3643944962,973886593,1384163430,1754412038,606717457,1095000143,3247465521,822350453,3972022564,453300866,814036052,2185331436,1112820897,1084536076,4060316424,1114032704,2886992519,3503227072,1418336642,983836932,2518418224,339760455,3047190532,623057312,1143839360,554451797,3362015258,564676230,1698892336,1611678167,1628758090,1078956088,1913270552,2533435720,722411652,1141226760,1629572737,6838365,2181133140,565331504,631250024,1161927186,1410765834,2489844886,2407589,3472886051,2435060251,1216547746,275174976,8407423,3507528785,1795228046,1254229892,1280133280,617236550,1344012777,1363264448,358689298,1887488646,1083602180,2312634929,470549625,975798914,3227792705,2424568832,2190484366,2520809658,1405820929,2217947332,68525448,1076564652,79053070,1946184897,609489129,1405640721,1016603665,982320257,276876494,210420930,411326868,2987622534,646976850,2705869488,1212745246,3724542392,1713450004,2425360758,2417911044,606339887,218368807,432055433,109584695,2202150594,2819101878,311495763,173018414,1141498057,639835394,413795907,2184905313,2529234560,3355609692,1681260622,2853046808,2026899745,1497469992,564282531,3221575906,3254880922,2804157632,1142022850,1426104967,102772408,2157842192,773980558,3288875799,772690064,1948656194,299911876,2165152385,161556020,203622002,538208069,2154998401,2227487794,3645151234,1409759312,646728002,3563225140,2684621742,2147573299,2722895,2894463640,2456060099,37511307,862462340,169876254,71489954,90932234,573580627,3238281327,3288688962,2552374668,814105810,3331328537,2168469926,2441421160,114459177,303128635,111382796,4060157457,58940676,2467715076,671810010,2443734144,1913228034,1360679204,739646984,1027768472,1846706456,3775013433,1410598796,1380606100,1621689776,1277252801,611107976,3282124822,3781764352,2837616720,3798999316,111215790,181408980,2223964691,830493286,1101889698,3781657088,1225603120,831194672,684895233,3123380496,302440723,2282892070,815145507,1351027368,1444512273,3510796373,2716107297,1192264243,1812637706,174155076,812278088,2628784170,3089115331,391258308,3817380096,2863726676,51582792,3777167468,142148135,3252830725,956314796,2488995860,1241896208,46928248,2460091842,1889586186,51941483,2575701568,609785248,2320523811,469844713,811665818,606441558,1097598258,3225858344,860358112,147359202,1565526537,295758216,3289655521,21327426,504533254,327362753,625918465,1879181630,25212776,1638083328,138568380,2875295748,630725697,312281101,1779154950,1879383362,2215356689,367085825,203526386,19949910,373413968,609995776,908161538,847357062,629679270,34164325,84082815,1955594901,672308804,4169182272,217080962,1556105230,648613985,811893668,2156042673,1099566377,1759006912,1349519985,371868962,1879578561,542561416,2806122540,1127501314,2252472566,2318766160,723627010,163694732,2248256657,105059091,29375692,3777555456,52225058,1212036160,3265400577,276435172,2454002112,271079210,3405832262,2760540362,248778112,2365723271]}


==> anc/m45/data/coefficient_cover_q32_m4_k11.json <==
{"q":32,"m":4,"k":11,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":2048,"sets":[1485197603,1210863249,779150592,558518492,4148195456,1229729852,3658548870,2175153222,1276232867,1820628113,2587967631,3252963365,3562056066,51411764,3895604260,2352484966,472694837,2239994272,1418470693,1218916450,2537922572,1007297829,710619160,2294287709,1167074428,2689445962,509150723,900793280,2552813440,217092404,2844657768,2518761782,2248880788,408028845,89010702,456141077,2251330504,1314923845,317925520,1388987937,2219593505,2500674912,421646994,1084441322,1146241466,2324704549,2564071494,709015714,118426193,1209618650,2959191045,1126446530,2174174850,1619124938,843279617,3557970220,86416152,2378765380,556819186,553717566,3779610528,3230639170,1133584982,1033045057,3188410384,2620670258,1201823841,1382380288,3961914690,214633060,1381515673,958047300,1256982565,2317755236,565887238,4161258048,3479568396,623562766,1102211100,3596945448,2218545322,2553833026,3257013108,893411390,2708025538,2971714892,728834242,1266817588,2481324105,1275501208,3269361730,2349380697,474639396,605381317,145806178,3236030980,1121994356,610365737,18582579,2492472101,1233164966,3272708576,1548814982,3258033196,72672026,2718094960,3759833784,3781709958,3271599032,3832043553,2401405320,236065507,3272639833,2844135825,719783939,141117094,3257025394,86627920,2552547467,253907680,1916961676,3122185219,630718589,4033619016,336272022,2228783498,1657635024,2433931362,2652667930,155849574,648308780,3696689284,51253690,873813129,82534421,2873639306,1103378004,3245445187,405651609,276193954,756622722,1342249199,1364773002,546005676,628098103,247487523,1133856790,3876880608,3280478381,2624160808,3475509890,3292570860,1218564546,20158865,2191905872,2365599540,643994212,141316700,1829243189,607309104,1416319012,73193793,1624273001,175521878,1539314246,3897458856,2831978696,14849956,4065527056,44484899,1104230924,2353352876,3560750,969709572,2352325186,1093542554,55122598,3512735886,4066412848,135576369,1478969680,2721980678,2726645838,291640538,815376608,2187370257,573145459,69479676,1001062913,3456767776,2855733505,2223797572,1412114608,3225668776,1161973129,108294226,2353300654,626279392,25957949,1231049493,3407429800,960578264,31957090,2494960161,3591121248,81696785,1765837027,1297445888,3525542097,1235291468,48311506,2370146578,1087547539,2550534509,453774366,889825349,2435885848,67676989,1288439448,4094923328,1747035226,625738631,2189538529,2181389699,28095272,579400104,2754682008,911218437,1231376428,781060432,445520513,80513675,206980504,739850896,1348625352,2200700344,1102530704,673444033,3227785960,290628940,2425030811,2753046590,1481416200,1177190716,487756807,1530986922,2993031690,1110910273,2350012693,3190360321,354754965,3499458740,4966620,2470445879,2288286232,3170895651,313590875,46462989,1169555734,1079104908,3330884264,81906822,2149219084,2641496132,3373270477,2988452294,280531188,451945282,158241352,1114186074,235607189,2198523398,848966210,2954399554,3110494224,210254753,2659485777,2979025124,423781217,180767426,2952928602,1229758666,1359139188,1926762648,391383212,2265507364,2214761913,1678382293,439356047,489449601,2239938746,3391145144,2416582419,212376001,1126761590,2721109380,91636997,680319680,1143662097,115443041,2048730624,1348340293,2273841679,969941148,862225505,703611992,440978736,453919172,672895564,3558357092,54703704,2831357065,1183427096,1536295203,2954413776,362944196,2801809288,2451734902,349750403,2791907716,3563169312,2419641603,2153280390,1375865531,1796933776,2150898041,1300783714,90358696,691365121,1409611976,950290447,2660045314,2509407393,2256917572,168018389,545739666,97395362,3291384872,1755886736,1481576545,3364893974,1617443974,1149534653,2920988712,679688835,3228390529,151480597,1661518425,1514194691,2026379544,3226967168,3356232139,156671108,3509141781,207958804,1097048645,201339135,2425498729,2483202474,1233167817,3624999964,3155821984,70071852,2921940496,2785228112,3379888688,1516504841,380154146,133351428,3609276704,107219433,883996832,3231597202,1221292548,1623494211,2300941704,2223251927,2080903529,33832675,3629421573,3765534889,3020083568,3935078406,2844921098,2763038825,1287802152,2223204890,1636838344]}


==> anc/m45/data/coefficient_cover_q32_m4_k12.json <==
{"q":32,"m":4,"k":12,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":2048,"sets":[778166852,2300057521,3630249002,309596478,386304115,2148889510,3058237785,976865300,3188886050,2352160352,2521838040,3977854989,3109273636,3790275332,2995865954,1246316257,1529889113,743962624,3338672702,1204824093,250628243,1984061455,4035887552,678603922,41048377,2510345762,1479078422,146104696,178038433,3050046732,648810308,3069477408,375655581,2015495139,1096550069,2332355721,307713800,1401948319,835000905,3274790276,823483480,1376539545,1703178269,2823050571,713299518,3567788685,807286923,4211160069,2898805895,1144043398,1948536600,3632414528,1380070764,1503772786,1480098236,454439943,4253172242,57744554,1912708645,3226223548,309756505,2019736592,3834053034,1177108655,2303466638,3995733004,993005189,602053896,848401810,3408528069,2698061228,1756058121,199968016,3628470333,3764423454,808651118,674686987,634731072,2318108173,2441179702,122045170,2290167405,201708094,847956262,1418214499,3524796779,3233370220,580354505,2291279693,751440293,3586918576,3064086992,1904673396,1668894856,3762535944,3333031689,82863045,163475490,2711708310,3249898019,1211519460,2085934084,2292717524,1950770309,380313623,1225844170,1094860061,2691029281,1614929460,1191573768,844336657,1117026693,141279291,2602118153,342659698,1833681184,1347920482,1211377140,20041853,879116412,3275875201,2858817092,2178025274,709042749,2705053700,2421000564,2806041674,148006880,1879977227,882225286,2723791410,2720864036,2357351738,1643413829,2202173072,2688234503,426935409,2427483676,299527488,3758664862,2636517913,2083652836,820333063,1347840658,2835439742,3913485424,1430721289,1098135953,646558376,1850815000,568349497,659734853,155758715,2592743630,3863042316,2458936248,2395229330,76714365,1180600897,2604935820,320952915,3102278185,3832914050,2590278500,3562705164,2419112650,2573520938,3272756499,1617879233,3391479954,3682967824,202070133,342755879,560212217,176527153,461641835,1213341331,1267800242,385908291,3087591715,3274758278,3267421830,807195420,3700427806,743066309,1895057546,557344301,942339168,2013284205,3994583238,2577419490,1497459857,2513610769,76448729,65031593,286684458,2484880982,420046644,181758497,2383491314,403175620,757372454,3334513038,1098671192,1354245992,2721637697,1735479432,429958098,561325589,2188463840,4100984878,4031395974,1626881096,2843590657,1419559692,3925889927,106192177,2520590912,2832295298,2056438344,3614494728,2961911058,1620504842,906782797,3384553729,387464229,358427154,807546329,1519239816,2966775312,3083421728,1395777634,3096338691,81934933,789775297,1338542099,2552505773,2387635780,311891745,1308788111,512826004,3154404460,3224596593,2512954529,942167687,2262110993,154426721,1400387074,3007842620,1378502279,1412845780,3366658571,1699563144,18987435,555017682,5738307,244908846,2988806202,2857045514,569459530,2850347009,810381638,455452968,1474469922,2217546988,2517923875,1380950416,543007171,2503010064,282933640,2427541705,1248205217,3932248324,2485263251,2239342628,783565154,2201199394,3576922245,3776975787,545380781,545515062,2257728692,3004181562,216341044,3628084964,2559840998,369855299,2932089137,1090764704,2159610852,347260971,1506952481,1230459268,855870372,1923167508,267400228,446569008,592038182,170411964,1187320455,1583456293,20488559,3087868121,1329732180,75941801,3112290323,4094706874,643982478,204886627,297077015,1783759226,172089963,2810341650,1894859022,287048383,406676644,211518115,441943208,137680836,321450720,3358624885,1632716921,3247061381]}


==> anc/m45/data/coefficient_cover_q32_m4_k13.json <==
{"q":32,"m":4,"k":13,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":2048,"sets":[1281994257,3024969940,2034571369,668211289,1616602948,2361891408,2310826068,988029107,1423302804,3791941322,3358882345,636233290,106035858,1000368905,1907627681,3420471467,3969992338,3448015390,3481546961,3324613027,983994770,189738501,2294333318,2793687495,658112861,154982698,2435086106,2696714759,2277034568,1829929445,995104327,3358949559,21927892,949169253,1960659472,3259614010,1049718946,49927249,46267670,900901894,2422289386,3337363733,2162226033,1317872457,3141928737,506733496,699018346,2758139955,295100587,2479961282,2728668729,2256771012,841814702,137876420,2990626009,4165101928,1183984435,3365292266,1653941660,2909014250,3261784614,2482145828,2163341449,773982895,1123198856,1274824770,1086127113,43116733,690332374,2324313548,217132563,1370638622,619700264,3980663433,1840010880,2221526074,2196129512,2441786306,3860828448,1694934347,441303410,2522986762,1516885136,2991795376,3571790496,3802582028,1393929266,947522953,4102371528,2436666650,575202787,3894876323,842246428,607997636,622968138,1309350252,1669810476,2067874604,1080896286,1457804369,2844535853,3771868455,2445831764,3482443810,1797555820,3805877552,4178652181,491813253,1546559763,1166119797,869878305,2266015311,483085424,657200948,1779502367,2135429840,2956184071,2723002465,4052441168,388834069,3393981653,1218766170,246121005,648685210,2708005332,1646700314,1546163591,20220924,1157748630,2302501428,3937174289,286242085,871761000,3183496068,2455456152,711594229,1011112237,3416670347,1888516945,2775265308,2852987719,843269948,307815310,2194412639,3536422736,2986870771,2699696588,3249750476,2691198580,1416775254,2539016580,2428341088,1939181582,3298316894,1456079292,3300070667,3410532675,144103786,123512105,1081066337,2971772134,1900813514,151956902,3375802627,895385925,2482275876,3001852163,294696440,4010926209,447709410,1348209883,4234500128,1566084385,2767758854,3370451913,1561409799,2385527738,1932292110,759907025,619271694,2214893295,3366647940,2824749492,37442619,3205726469,1282040859,3121579600,286219910,3578598026,1583408514,2717008788,244509770,1989691539,2400875592,1300595102,193543321,1422794308,3275073606,61522542,1698244714,3674281174,2436547125,812069171,3010152832,3001259018,2588691738,2486405064,1410446277,2241353080,2227069138,416359143,3003794637,712328334,1108727690,1496331878,1689127987,2912135233,2231856293,3261690022,2604437904,559391141,2509322777,1909563948,812590275,3064040132,1507203376,1788958876,3360512306,2384427520,529041052,1688011838,2915576901,809322119,3270462496,629488067,350138390,2178161634,1419950788,284001513,1097835713,246294922,206297396,1342884093,1478518635,1384948348,2157559366,3054589029,4069148969,2656323761,1564766628,2157035206,1239081496,2725218608,1908976709,890399310,3825787705,2978324595,2439026285,1653874516,561618456,3223441018,3381763085,4111616547,303764924,4206367238,609162775,353488444,1796036132,2333201228,2175922439,1126058705,3642532892,3027046985,1355485025,1255493392,3442672171,1670712152,3496610035,3018592340,3301615148,1082537822,2278789193,296366454,2560749104,30494007,264460364,501401024,2028045144,141874343,617619839,3666602000,48600678,2178549279,331532319,3273411425,738897392,1575368706,711994710,713362393,3399660353,2307275666,1215468063,2624925777,187280666,47761254,1837196472,2110556172,801473297,2353935761,229420592,956976754,158986592,2064138994,314806097,148146654,3045478446,2255334434,2131255860,1494585946,2995428129,930745089,553168261,1368367402,2251031967,2473114370,1088596429,3295285942,551849275,2296138844,69884883,626918122,2209941874,158426391,434277770,1873808320,269068263,2184977866,91116257,311777613,1081906412,2485429884,4043797761,564109665,1996961056,1360495513,2597732460,2037981730,931689360,850011478,3229841973,806026036,2502058835,708914587,774435363,3058272664,1298490124,1385532566]}


==> anc/m45/data/coefficient_cover_q32_m4_k14.json <==
{"q":32,"m":4,"k":14,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":2048,"sets":[1387484325,3768237130,3280389277,3838682374,319667589,1958544470,2167368552,2837121629,894903882,1899538553,864116493,2559179021,3600822714,1958432032,2344694202,3650034880,968992612,165892414,3206546357,1682563183,1315549453,3358311834,1144770789,3631563321,2022585500,2836591412,2670070449,1848809495,3616706603,3878564392,2426127127,568127578,2814389699,3313949857,2753373164,3340075701,3340872162,386798439,947014900,717540461,2391090150,808946924,1687372155,1272352952,1371945874,3195110936,3021705275,4099151282,1474437737,903956679,1235348250,4134113432,3624520147,2073166787,2731993696,2438225205,231289677,515005736,2386252842,143325547,4101402692,1148237199,2424973151,1535376386,4053863479,1340687114,2213066281,4166556212,4000808966,1617184731,3768560152,4068503209,2089373352,2487131155,1098594412,2015776153,1317627997,496834186,2998961083,1513261263,2656158440,755938728,1708316036,3302748208,2053998128,2794281493,2995121289,2503786590,3260779563,3769735857,2625506632,772861579,3394770739,3731178832,1699677518,4162890541,63365987,1968581908,2085316869,2718492154,2971176605,2370724243,2511062576,382949454,4033972566,3534866507,1418519669,1660704930,1939505183,783431765,1688624426,300102012,762434061,496829114,3738322224,2847010312,1148808808,3021329459,2428970426,1089642029,2252068945,214760384,862558868,1754812071,3609353794,447993106,2995982653,1497768798,2080653084,1017860371,3350873736,683444728,699526155,2986915548,473163078,80037815,1585931428,216552419,2697444904,526535757,1635167276,1483057269,1518390831,2746113184,1353259807,2227935660,3550589084,137460091,1191734524,3324372522,2077299408,388991251,1388065063,3846214618,3827056280,1645201718,2735971184,815804319,3617181713,2607923873,1849791194,1405154086,3088854374,1253773875,290811278,1183279706,2680187953,1749488990,2249088820,2463211154,2192194621,2772528441,341380027,845104460,2954669876,1621985173,3397548650,61633369,1125829070,3471719424,2454838035,1781134529,736108236,1626154898,774773868,4114789414,2921411134,2663647917,4197384401,2110357804,1947128618,1000364366,2437142923,1311879571,3504024835,1752867222,2380009940,4133635606,2329562480,1721056780,1024932036,3376128424,2457523250,3834075689,3507995820,2519803605,1647690063,3196589866,2535735773,986392717,2228785093,190875623,3458214897,421965014,2736231196,880439690,772546265,2284188860,2517801713,3231528866,114543209,3549333660,4211642130,173333368,3324468128,1721615688,2016841871,3291108923,430040033,1586037223,3159782160,98228592,3490467191,79588499,1951041947,1622305635,1052777713,1207224579,2480030779,4267446440,4062610259,3237793867,2420307683,1496904005,4244675489,3959611679,2741213223,1111326112,3801142115,3983151224,838404278,4036305470,3255497338,2487129874,1077736408,2664366474,1692526787,3154632857,3094452377,2054186098,3469305056,1804682694,1759560399,1687103408,1082106566,2705566902,3518779872,2707450748,2426230894,1778286641,3004645558,639055258,722794005,2391557915,2535674910,953710684,164754982,2090213435,2888470780,24328075,2007162953,20630773,1312047868,1271717939,1093382521,2502504635,3794549155,2386744997,892825734,3295861922,1940592722,3510870175,3674429250,595076333,773011121,3528055843,906856921,250661701,1854869121,2204394811,821197893,3785703997,2343215226,2030710105,1102803060,3792121546,3296393984,632575905,977208530,62678613,1363764411,2438059787,3168938289,3853781898,3391527369,3607687784,1967919726,2087339098,2752806756,3651259660,569500358,1865353292,263076900,3664250360,2203917081,294996543,197220819]}


==> anc/m45/data/coefficient_cover_q32_m4_k8.json <==
{"q":32,"m":4,"k":8,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":2048,"sets":[2189722250,2457886882,2150467680,1217794128,2250473988,101105677,2198094722,613451013,3372237204,186912913,2301894752,604270732,8492313,1088575496,539269224,2157251077,2739175441,1091120416,1766981650,3154645016,1885372696,2417560610,323224595,23141536,2355667200,1077313921,186717712,13967401,167907923,17564389,84513104,288129346,216140289,8988764,2155954349,2148150321,556876324,2219850016,1489133584,1417728516,61622280,34805922,1380075526,1226063922,1478524971,1109430689,2223516225,147718282,469780531,352387875,1075977481,15405316,2183234117,25821810,151421601,42635362,809504584,2845884420,110133816,2692874694,1208015394,311591016,78934020,143077456,173016737,1082548293,2418026852,1145504017,2559717504,696403080,4749704,3103821312,3493593664,654476360,287392642,8965904,2491457592,1343299614,640028712,3792735234,336070534,2764056708,1879654984,675361289,273596421,553829584,605130272,1443365944,1085811232,311470089,1091048967,852623393,2420560896,1484791898,101596160,93896728,805417058,592454913,1076134942,2169176216,756613160,880821633,13768804,1822443008,2449617413,2550139242,1380453409,2084577352,890045184,806528136,1107890530,2466263824,71979120,206183040,69966080,2165381672,9057291,810550162,608240022,386678852,9476125,2870100096,21760277,2519731232,488645392,144708005,2839806594,134636102,185139781,2316828819,165183500,1929380997,137601154,873240640,3506456650,2157054281,71827930,3256942742,369431688,271130729,1396245504,1679917202,809539777,1413832736,193986838,1879132684,1292517536,2861107264,2332115236,486588437,314581045,4185916432,2688633028,137636388,2689306625,1074578594,2693400097,1162133510,1497896448,21128337,337973290,1412579362,1632666304,2182416425,673972648,29918360,358781056,1610945809,874062400,60064836,343966822,101924883,546886672,337728896,3238335680,1107407937,394583,2191696160,2292189207,416302209,268766928,12173318,1611176324,1242891522,1076330818,415508500,26755466,1386774720,3910140962,692195880,134661637,1149526029,1140853939,2456307716,325355552,941670728,2353042449,403714408,59279168,146876931,2223603725,2819637586,1447683,79989952,570791072,814760101,18621573,2553322496,2516978690,1948288516,139674400,71506181,1140902214,38437196,285639074,1158816292,288359249,304517138,3490185681,1452440,23662659,1552484864,2240940168,558645766,113381956,548012310,640812548,336138790,143135404,1147783,2223555336,144887841,555303058,138840086,46687265,137448832,27002080,3381133640,54863884,436208046,1209131032,10615,843065417,1350846210,139086888,111808644,17112392,2156401322,2248164103,271192897,215031820,79758890,1754276040,973152788,2160341017,2450131344,5193801,218113204,1746942000,436737416,687932532,495331328,3374616577,56672389,157305412,2136717,269056320,503549956,838865006,2684512298,1619632193,1678775620,70992640,815075393,1174975490,1112039491,546573508,2969657920,165939330,286949936,1116774594,412131528,10515138,268454881,69486748,2235695388,2156159874,1101676624,1623725122,1174606113,361040416,552898816,17735753,1086384208,2491416967,121766368,67213955,285283729,2181616784,1611368608,2686985920,337711940,1610613111,1216372946,111284483,1082722058,1074019440,2425118725,671150856,408985712,3272097868,2151800966,278938259,25896993,2176976260,584713344,219156509,1210978434,2432848513,188551168]}


==> anc/m45/data/coefficient_cover_q32_m4_k9.json <==
{"q":32,"m":4,"k":9,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":2048,"sets":[878866440,495206848,82334226,3228583444,1096893616,4110700608,2115502352,571229765,2569933312,875171988,339280049,3330277609,1376858672,572793498,208229384,3540059072,1283982929,2203113536,425767937,672401637,545874501,427041344,2227998725,2896740368,1410607649,2228235329,1982595105,310477145,25205194,615001360,2147603097,92930142,2316312088,1372592656,1076403333,1110524010,939578450,2957274368,275189250,78342656,2233767680,159974282,1084834968,2289107463,445647688,93945882,153668611,688644128,2769109002,2151423552,9310774,1150882180,402921095,1547727392,1078105370,82415636,155414800,478544141,1890353680,157599824,2215662284,3090161816,1364287553,2390761892,626028550,153952833,1074484249,1101178376,93921680,178864513,184879164,1217397150,2332382209,273920514,1091654924,600347144,724632896,1665142278,3644884240,2571136128,478454033,1666515472,79992144,386683936,1979729418,2298667036,389431304,109115409,1143588874,1946160684,363070113,3858966560,2149754033,740393794,2154311751,277893690,632361986,134710362,7945217,2281923717,805651572,1880327040,2214838357,2703764996,4030800320,429654164,50506628,2693547267,2852456609,2709816672,2819361038,146276537,119054736,2550212803,3390116388,1430126600,880888580,19292211,3321939329,103555496,3221587730,3562160264,28645760,841058689,2972717130,43011473,4173336582,3265038338,9186567,1174574528,2534408745,402688252,575019332,3246539412,554605312,2690253204,1107891018,3657974050,141309970,816334890,142639549,3507521698,105973648,872549096,419676181,1116256261,2189700361,1414613064,822944900,268931288,2165151750,1528849920,1279313282,3288467909,592454337,1682342418,907088404,84660512,1212242568,2558808840,3829466273,313458824,13500785,1375797931,4424643,2684413462,843114640,160041066,3393593664,455348492,625554440,14213712,910314504,758645122,25254220,2149911218,604579917,197264608,3277914436,2164887881,1024729091,3497283592,2250270000,629244229,1621787665,107303440,3222041218,1275155872,202059789,2722699008,830998177,2348961285,2169113137,3762596128,913572992,539892036,51774776,1477525587,3507830804,2194202881,541763089,3771204884,2687798344,1252133922,572047954,58901168,3777331457,2240200968,335603882,269018728,241189761,621814813,1654920240,1646379281,1678844229,558651584,1134741760,2701406380,2433974342,2558552616,2167562786,1343817608,1389372992,656548226,543327050,1090521068,2300840229,2706079809,111460366,271357076,3291484259,9479864,2533629987,1143054889,2435327172,4160815299,2416233234,2267222304,1084436487,39716228,3225880724,1079091498,537259521,420176256,2753769492,44171663,1690830890,18146377,14306338,115355718,2316982528,2318205009,591463880,1411056720,37981206,604252711,312676996,2283809648,805652833,436220824,655405200,2174355497,704792682,1611477080,1612453958,91300420,1006905400,269976632,2483380498,1259487363,739320204,1158185187,1379995926,1088593990,2249763088,18355294,1107985283,3774974344,778223680,548242562,2421201281,2148897696,721977522,550524426,3795870048,3271952800,177227985,2315788597,3276022296,2706685992,2436960271,1780484377,168712258,2508390662,81793830,213915738,1556187137,2986610996,1694962690,1367481601,75936072,1360659601,214798352,1921122516,1628774696,67350693,3007419392,575450128,73712393,824840772,24189026,2722128705,296487043,809577122,1803551281,2433630356,2400784512,3506985474,3272606313,1126533185,2491433650,2702590340,145473584,593182848,2886730580,2420116090,839427664,339219977,138454754,3672734,2416445937,2167740932,3525313737,562153232,1901199940,2761113605,1552155944,2290244880,3434103936,29917426,1216881707,3259240754,2483162592,2449629721,849454112,1216349751,2285114001,2720572428,1616924984,942030873,2747269673,2281871914,2844820004,3223489059,2169621536,151021146,1090851948,2416333130,43321867,1622721537,1085284999,806551894,2216743536,1343554257,541225995,237037952,1343800880,579607600,312788481,289931390,286321185,1711622164,2282396864,1208635491,2453946474,1443087376,415275332,194052153,2818687336,2692745017,2166702853,1115690883,411042171,3523491845,186734850,1308623309,1790994440,320348994,280037123,823931394,22154689,105940568,2551759113,1343296120,339906701,3935444,329842709,2435125537,29779980,3355460522,1476572177,2287517969,2432779496,1477512326,201965893,8588350,1677857558,486752360,17203689,2248213389,6178900,171032844,214501905,1948926020,134747371,3494056197,2198241355,2182186074,109229216,3331604768,939641217,412616761,2156511277,573219352,1652630914,338002070,2555547653,19438857,554969952,311505090,2617845766,1181287472,2517634100,583549014,419596807,2692945176,406923601,2223509619,2315334917,202142992,2429026908,2986478468,1691394120,2288002597,403461344,3644936194,613483721,68263967,2016027392,135309597,1113080488,268986586,2198932066,574423329,1109469477,101156612,155264417,1631601066,36870292,411583832,1210599750,112199786,2466390218,2149902481,2291490948,340148554,3806769,22059299,2707423602,139533388,3492347943]}


==> anc/m45/data/coefficient_cover_q32_m5_k10.json <==
{"q":32,"m":5,"k":10,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[276319768,1122238684,2199201064,673358366,1547732259,1611483944,3224120880,1530987794,18761512,973637386,1896156260,2210535555,2718219,956440810,1644507686,2183861828,129335872,2898952225,2586839091,3496006156,2164904610,2114003977,3020039699,1101586506,912330790,3091490945,134390522,294063745,55973009,18051409,948183715,145332237,1179975843,543443626,601949195,1918108770,1106841864,1485112257,115901466,3242791084,2174783942,59430930,1481147046,1427902564,2500985808,164056080,1698701436,3380625889,3504668933,2435844375,336904597,1143237894,416311561,216793892,638722964,585192961,2734693957,412159027,156112012,2321973634,1410668037,1482446852,39323098,2200306261,2691696403,156285065,877730084,5263831,295257185,1913849153,430838788,138726516,235497528,57958952,827162680,2014195872,1236820016,2720375456,2752541715,1746946853,2992902673,3357689428,810589058,2365999748,341514336,1781014712,2341491016,245638020,908951696,1634730142,2614133376,806593952,689491040,2200716610,717505697,539676785,59902790,283165482,3431475333,1114694916,2429564949,95198272,2402288908,547595042,210502990,123932809,4035217688,3390083273,1090723474,2158334552,3251638386,3221278378,3527432268,889925712,343945654,2416497315,2965513251,420120353,237803616,3321928780,349585482,1624401925,777257546,473769088,561525316,587926721,708348066,3897689250,1889276552,566287366,2153287210,1097539672,1342453271,218837092,2835908668,2014453789,1633046594,583018677,156393495,2200150178,1009783970,2323778258,2777224264,2555454337,325206920,835094576,3628471329,219448017,2023768465,1702383872,273002828,2526621824,70335688,520890884,2761435360,80530016,1370021968,707854796,1610783830,277366636,256721440,261120392,1131550850,811895400,771948905,956574761,215503024,3267384097,740295031,1279601028,2443781760,2378367140,2191592652,2696418332,1883272800,589351493,3020563248,2425881662,2166227514,3792208661,353261574,3391112331,3020232880,883040472,73997400,1176570722,1344439111,420761735,3372239495,2162428522,279732561,1950615332,470118411,352428784,172759337,2215831105,2483423566,1262488358,177265172,224790804,2491425589,751311122,1737498945,2349685504,1686186533,2219064420,430113937,3869247585,268850012,2352484515,185154240,600868937,549528125,1133017093,2458980550,1650892868,688919853,177216613,85254932,2290274860,2752559746,2290295018,1963066786,564408359,311825162,3389076192,956469529,1744999526,3264100416,1345999884,836776097,1057358348,4029759874,1342833117,1358959587,612900744,224922032,3791792330,3759155539,53365506,1896744195,2693891238,2401796145,375935113,2591195153,2556233768,2466462224,46385952,3526954016,372378150,914440560,489484288,70669857,807701786,1350091393,1411589000,8333472,3221801351,555002954,1350894279,637675875,2152551177,1480680864,520646722,2319504288,2154001792,310580502,1074960007,814053508,22810994,1342740013,98832444,3120652358,923108098,1103201396,63099280,585174545,2149063292,1428209799,3297419364,205407241,605589733,1396841220,2182923331,581703691,3852469892,2259158542,3308414978,3408986896,1346906297,179849258,574202916,2696052796,910296234,2388674308,137111766,1012433200,1483816986,2017616768,58871348,329386278,1259416581,369724451,1209821219,3231486022,845423641,1141723848,344149640,1349959685,542723716,3826401805,274484245,1611475470,338832068,2886610956,1493175610,1925202121,587501971,1128862818,1410215042,3221826332,3626217473,680755988,2016150789,538579131,820054294,1364241665,3033796614,1900051712,2148691027,2600477989,1679440136,2017738921,2438496866,4161356812,822313174,2696160773,202936777,643312650,278018105,3222898497,696715796,270426945,3595717632,92611207,776340068,2978875410,3275260035,1080698986,1677822300,469881048,607433028,2819397660,346491522,2223065498,2959921280,1460701888,158638154,2508554408,2961328908,2226245680,26441734,58892839,2046935588,1757519945,2204647604,707068753,135650433,571807378,2220931184,743870848,302817486,557892775,145868837,588715152,877797403,1468317764,2702347299,1745262888,155558241,777036806,145761815,1947911184,610615945,2149637174,739379606,1252262794,1812230661,745304066,4165125124,2234589477,279384544,1089128460,122960064,54870978,2164807378,1156663872,2422511668,126257414,1086980563,2310035536,2055538880,2069954944,1085675042,2593931330,2722402664,2468954464,1611054160,1697665572,1929975041,3640703010,473080338,356754441,2155290646,1352306788,145272580,2504026252,337582100,4029164352,1117263971,2206222036,652444288,128583732,321659180,290891842,72469796,1094010949,1616644904,170483758,2260898976,34623289,1259867397,2218533902,3225190790,613484370,537247272,430449764,805914986,810309716,2201027014,576983830,960566160,1108123933,1389441540,512516672,2290287333,1409894501,3103789478,444147720,3441626116,2596345922,342139019,1134739978,1646608909,1687208325,3767675650,1744965528,278149450]}


==> anc/m45/data/coefficient_cover_q32_m5_k11.json <==
{"q":32,"m":5,"k":11,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[385992010,3641803811,3092060424,2417743368,1678406242,3257961532,2449619115,3793863444,1515668512,3556861209,1420859914,1717589380,275403589,3288650014,2231603944,2919504170,1126831493,106942468,1345653158,940096041,1211500134,289516152,272168482,1423969382,958576900,1183943888,706125913,3020460311,3563588748,2292869665,1822016513,2199110932,958417516,1480920737,1151801104,1178886854,294839408,2692613196,3490405385,310698424,145512533,2592367623,2569145930,815894646,2569420978,288140616,651223392,1119535160,2427036834,1644264076,1192249778,1948283684,1668814872,3238598294,541182139,2433004931,562988195,2505197644,1647461220,1713668175,1495615510,3957858306,398610460,3114305610,2386135050,2913215536,103171166,1792168196,1645430372,1846941953,634761224,2253431619,186681059,2020344012,1153119488,3264556289,2548564416,325215269,2419230285,359814150,2488600808,655657510,2283944103,3977708033,2149856926,20036912,1653704129,882148633,123930137,1651838466,3540250628,1665574048,1921061530,556540346,1179032706,3221471853,516654082,3496477944,732694040,3496346759,1217049628,2705531500,299242692,426058322,1389409304,4035183795,1334842562,839222069,232787282,19208636,2458403731,2786167051,92704408,152654768,2403488848,277199386,289583340,109600580,3022200324,757487105,63164802,671113663,757377352,2265514921,1486884989,581763862,289825400,671206354,1711807096,2443921488,2258800835,1048675401,270250131,2969836931,3242484295,31867035,1762066674,3776193940,2743650348,411259478,1233286724,1113400844,2689135024,647479816,3793455618,964758211,3092795792,2690355976,43606834,1259614979,1900741161,2336656912,1649722256,3893586436,4078044428,2317953236,2276016708,2040829968,564147154,2215172962,2194892840,304656693,412376360,407209400,237117914,2793481828,3240034844,490373641,169427324,151150385,1679641124,2225141254,2568046032,169234711,1900201664,2420315384,743217704,585632053,760696834,1313379720,705009962,575985804,658508571,2311080333,3829760178,88165966,2423334481,4064624808,337998225,3340766598,505586716,1111237809,805866364,639702075,132604160,1364199670,146463360,139241938,151367993,1715652164,173388072,2225407063,2552833228,2492383777,2151797963,1342527282,542195020,340190864,2860820501,873901569,113580362,3233973078,3397935301,2765396482,2589033524,1750385864,1711738152,696342090,616419330,2320931360,2558855829,767559138,756614531,1235252048,3691544803,1155926424,469767670,272910779,147284138,3055427590,54184130,3814744340,1060126888,2903286796,508823660,615617618,1778694786,840123498,2757150864,2330296656,38973767,572644704,605578650,1145455860,1737509900,2510323926,149242572,757400141,2457735744,3709884576,1158174091,421932144,1282214688,884032534,3339014179,3767698573,3361996925,2149341922,30458323,369563726,269300441,81529684,2576357004,1390578560,588412426,126133984,1886921242,2571907217,427172048,211953965,1166066087,2462632996,1122166916,758481157,536949630,772247826,32573725,674047621,143934964,2446459604,72245564,2720257092,235344057,1393824658,2458652104,1731363333,1078561714,550911236,159027462,2452357527,2187880664,1370882768,637580622,17752984,2085093437,2033718464,386956448,1374226848,1560321297,2694351090,3260618032,145595072,2445034508,453292620,2170043403,2240350090,18797132,2164750609,514001064,2890269577,3294314755,420840162,103405376,2235622597,639514754,685020258,2753957383,745145800,4102325304,2226138764,82759704,1229870085,2403614743,2164289903,3230538253,1075876347,820385285,186139449,283152169,1906877457,4030923601,28061806,573932452,3280217544,1713131660,3764021764,37038889,2844279854,1209241392,3582465157,3767208026,24657538,3984621859,28588171,1614968370,3434091120,1914327364,51786269,1209930891,608534906,186163811,154416298,940909845,3315671589,647122057,1152805184,1010046211,1765959234,3302624528,3392189008,1238274058,3344962581,442773527,1109840496,3524277771,3691327768,1634995269,872514235,608716250,136677873,20040243,793815088,2963513992,1208987970,1392823337,1389826308,1649630209,2988598146,3492891924,3524289716,814382224,2323799173,572886665,1237451067,777912900,1122194466,2567317216,1621405193,89725978,2334591073,100801823,1488111636,1682114773,2063637509,2084672024,2234281090,1527092292,2837324546,1175034288,2956861744,631773,479077026,135892764,160368842,567610160,705189286,761677960,264241590,2685170965,1912762755,342147299,307694132,2643993872,1110612067,4031856700,480936500,2715975860,1201954928,354973796,168976927,37492366,1973438754,2281854075,2993817346,3004072706,2752251705,2283181736,884117553,3289226306,2186447284,219341025,542573087,362847377,2169318276,1008337513,358749340,453640303,1758037253,2215432523,2290619765,1682115288,70943683,3255912789,3444705305,75998097,3299422354,207848912,859976076,2756291084,1238045249,3011773498,3180431364,2172789374,2621079697,2963309854,370170712,1729761816,1114259735,1551368402,2986701061,3623906851,1817872648,3382219297,499163237,604097235,623297162,3494024136,3324550658,865339561,2261329961,1379962218,42296678,1445082185,552765202,2208997712,2868990788,1225984158,2768358028,282920105,696137728,3540782211,4096267361]}


==> anc/m45/data/coefficient_cover_q32_m5_k12.json <==
{"q":32,"m":5,"k":12,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[3250623464,2439098984,3776046688,4635539,1761963078,2517178684,1409900051,294302377,1426242372,2150937514,1553994201,1079657209,1170770492,2166418703,575503632,2761199964,1126329114,4221831682,2825136490,895527521,249597203,2558672530,2317134885,394372897,1560711282,3252769008,2250978466,2546876452,244106545,1300549125,847617314,3382858065,2072381988,2619224140,667079201,1716052392,3057655504,683322386,1670177984,371606001,587862839,2738167891,136652383,3078644291,3260373027,3240257869,1268535472,4073308420,2127642642,140670076,1360059930,2002000912,467211808,2344847505,1150226734,15486343,2085164200,1164802176,1654105604,330188360,2252394958,1420358177,2987303028,2529313620,751247777,2366069282,814310798,452469797,1426296472,3482028033,3028858392,1172931654,3360051355,2686589743,299404067,3515295770,3770128416,325719649,4028699494,2722417197,819012203,2229975045,830596421,660767640,1081226041,126377272,958669297,47250570,1085900915,3104318385,3492452129,2703812647,3364032197,1194082395,446910776,2353590632,828638635,345167204,1458619016,1854437394,1752217904,311094594,1667241148,3692629003,3577991248,1350870268,1455887369,3643023673,1377889162,2368022337,2723123984,1685344838,562882755,134683123,414522450,2606047493,1410270766,258492037,1342477743,674294378,2579104781,2722500919,2486854530,1076083292,3628804744,4115472544,3674342805,1694857251,357721242,2152678243,681894935,2270759816,223390900,1104692194,1627728031,2176336810,3531747762,2810987779,118753206,3832226833,4163421265,3443541222,3625089794,164390704,2277557397,948429076,7721739,3210883584,655196947,3535865541,2568233805,1084690908,2306352205,1119398097,389071406,1371345937,1050296339,2518439553,3542426001,2576589584,255133786,867469573,774965427,3675662354,116558752,649135333,1468057683,93036176,1443442775,346868305,2236772112,39016509,663359655,3759561100,840844596,3393207114,3642294897,171264206,2424149016,598126676,1184950570,4052224790,1983914364,1662764112,1083491290,589553961,3256590900,2534180003,3457327181,1220614098,2467662688,633619755,2254406976,1913308372,1124320053,2226237192,949678090,337685791,3324539941,2269594119,2852326983,2320059542,2617675592,1147220315,1239044131,1890064787,18752623,652366616,171234008,539626478,3943046178,50956125,1850966072,1594912779,980189337,271388021,1220225285,730913328,675764743,1921911942,641552453,704863289,3272218296,1443065377,2322142981,149128403,3239973049,3927313506,2055474371,181412094,521105472,208456326,730010034,887632074,1704242336,2043419264,1090884857,3927475428,1435337741,3281429009,1270203648,3324280066,3587539202,3912110736,2710889556,345196326,2251628857,3393876236,41082626,1085830285,640042523,3227922990,221049377,538718044,2974364188,989887507,2188217106,2518980786,3473588514,942879426,2899116301,129419396,1779591588,3267438257,862007875,2148613945,2825139243,3256209699,1675021312,1351719621,2940379274,3537390664,1169891714,292358206,3446178318,2198312800,63275956,638087612,2191045923,3234537594,4094796051,2819822407,2452803683,121869716,190133441,1763183957,1884498516,3767324352,540204241,245437015,417710532,3243848460,2345272714,3255730747,3034714183,354861643,1281262354,362254626,3796390454,2233480495,177983499,443815697,571033081,46303133,288737549,1350973781,2688485492,353953476,136519514,3901236856,1443047032,3827975303,2691257894,3139145792,1544149089,205862415,2553144329,2728472693,2438568100,979846664,3628534854,178802268,291823929,1245340546,3303125569,872519991,864870624,660949320,944397379,858427673,3724563849,3066056936,2959541006,3569822216,3794940188,1217426774,2778207842,3298051505,4231284232,2035172512,705315303,891691350,2759166512,1800750464,3138947093,594283376,745800664,1129654547,1181784688,1151359582,103372500,3240121721,2349034314,819028629,755055330,92740774,407986894,1352123176,2333444712,781321295,3658801228,1168187011,303036688,1787480588,1415283473,9691877,291908209,1779129504,2735318597,2735354076,3251897501,1077364069,308694106,1187291590,3302789145,173203328,2340483118,1842877760,476093652,3668724240,1899545762,1355838808,1630655020,1753846900,1699038036,3699443285,1589909001,1916330520,1771186453,3239710065,1300321430,26158501,111772121,2962893386,2722405490,1473368096,1712620890,62607382,1681015191,1083881613,2487938068,1684421890,3490562792,2015513863,2760924460,123602249,240649942,1433190918,3361945697,441348656,3229616639,3251099649,1527254474,279140697,3691016750,942296856,351548744,2306895068,2084652880,2223557880,2870575239,1890685616,2263449930,2559755601,549642485,1213043170,1546139026,3295610906,34401713,126652660,2296960546,151391486,2562870332]}


==> anc/m45/data/coefficient_cover_q32_m5_k13.json <==
{"q":32,"m":5,"k":13,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[2686745497,2425240139,211891517,3018721300,3504451854,3130594593,639076579,2576473100,3477167236,1521510675,170836158,1280615651,2203789089,3300814984,1946271273,2008289576,288761453,4070313122,2970314121,2848346820,2995312838,335022669,3025572913,2594843398,1907835080,3373082251,459653670,1150134387,1270369952,1224418401,2350683699,702602499,2790530198,1621005418,137197353,2420613980,2277966151,3180347750,844356872,4170202504,784468559,661138957,1080776948,1482702023,2472684092,2459080161,1691451998,2241078095,2167465197,1620849995,1701407041,1681726816,2827600475,1684125963,923011573,2677548113,1631027247,2701086786,437641557,1314919143,1898361396,835987944,987824867,1484465480,2156370393,614585797,3267105165,1700185860,1225083884,2575331820,713591290,4112129089,76280740,471770764,1791257748,1256776528,3412312388,1363358947,2963283795,2241085090,1192837543,3632942229,3525767189,848389571,2057456834,1873839125,2403502681,946156754,649856598,2544952330,1318599904,582796045,1292451372,1889176242,1051232283,235711091,1006790460,3527632522,1694694192,455357337,3907232304,1698835363,1528901959,852497884,304217165,1585468849,2430936009,4030367253,3237643436,1188243816,3881843715,1887538014,3576970245,2018666246,144532787,265220608,410685893,139244467,1633178159,830917786,2334280938,1309984823,2913208804,2227829408,2084970684,944986755,130976069,2187746616,773480920,2418826419,2045308930,767579787,2551139780,1881862726,2519791884,466164052,736115489,22522157,815971085,828611610,2422824101,871369603,3433840882,2718388052,3536445484,3776285331,1258846668,1950413603,2126742538,2983305777,1175674629,4020519297,156416242,2462109093,3893761818,16407378,3499076032,1274822849,1682727539,31519311,2787737838,4164272688,3004384805,985903489,2490702996,1075363313,2707716884,703082651,3353645408,763660973,3797290044,1096078284,2777737417,59365655,2292291554,557924249,1511529627,2370584196,740678880,168619595,63468977,2441841715,4045290000,2606311586,2290738390,2584594792,1417053904,113052777,1339409664,3028092947,942596483,4133495728,807643543,32261455,1754606862,2454987599,426312991,3289215340,487830628,969433548,1640659089,3199026304,248799692,2983548192,835479858,3021009677,895627717,91973643,377605018,3896740627,3227325726,672483966,3503117864,1904221134,111323819,409474903,108924120,2182487530,2730859657,830736879,1382242897,1094405570,3360767301,1780526389,2590067416,2165984760,2856610862,1177179929,1284652301,739076694,973940302,943088282,2555996237,154211309,1622835515,1632115389,858166442,815162455,1752777381,325159395,772044492,363385045,3147990537,1156956190,3252344868,1382723120,3548942887,2967549713,1919094348,1977099537,3836498257,2476348594,1460210531,3469881492,134508447,1349864148,698559685,1998360598,3801555990,600475345,570173724,2502026960,106163282,1321312618,2307091033,3892888821,342670216,2021709641,2677572784,2826895907,1961267729,1210735021,4069791273,920292224,1000409816,1766855399,1679334972,665953380,2495914460,2367275492,886332441,1319705793,1847862605,1630326927,503720434,328230648,1738054848,1051073808,1262855112,2498142534,2794011174,1519434804,2179525778,675618262,2494590401,466180115,719936068,3392687937,2693406067,3779285278,1616228915,2384080484,2730076300,3291298196,3804506439,3865076402,53312778,3969044536,3245467673,451615936,2722832990,1510186042,2651417138,1258692305,2084812872,535925376,39067471,2494604978,1086954449,3509860256,1827177018,2825987796,1197375685,1167661510,1334206944,700662379,1884611768,2713793195,114616459,3299984585,2536787998,2295618094,1131433054,576359207,2963332630,1289006115,1923384244,3379777606,3530508576,1129203587,501298498,1915685224,3422722475,3704554114,1351113403,254959978,2389185567,3444587788,2728093072,658950024,3894693031,3293749807,1759831305,1042678730,2623805754,1088982382,1847278208,1335957080,3500479371,734122275,3660464422,2368467074,3531923742,1452332083,937447848,1162061537,1227448535,2707991189,3901143201,641092647,1699152989,3096839004,2223909485,4079394904,100045009,1487287760,3121447243,1745462769,2326601969,1954981155,2852412337,2354988332,439897479,2355383717,1192030882,4068880476,890966246,4094007536,3644347728,2631451224,2587832386,644145636,1692227844,3263384667,2345713837,1795740609,860420193,2243441962,2878429378,1573487720,2822859869,333723329,132551024,30565949,2184927275,1226151213,3763372919,890476710,1085104687,3894439589,1661876620,3834416185,339256923,3235318482,3896746409,349413685,2154640045,2871103715,3986055808,1159985283,2178357511,3929558660,403110796,1105536484,3292078709,1278900261,2296531704,3284177694,117987134,1798638161,1153047348,3136824848,720402208,2263614188,2860824137,4194438329,1206060137,847789286,2454334795,1621546566,3532397198,1629787509,3225409672,149976181,1248080852,2569771408,2762138562,83276624,2719283852,1543716642,1630084143,1369803366,2835786533,839838320,3636222084,3301841037,3795094627,126398701,2826593444,2986630577,4196434331,73996765,2291715523,1724223602,1612846839,1964913032,2252426045,6211388,823129856,1966735407,1838453144,2747403890,2369152140,4035490918,4261708969,709597602,2358602520,130561085,2200719018,10434746,3349459461]}


==> anc/m45/data/coefficient_cover_q32_m5_k14.json <==
{"q":32,"m":5,"k":14,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[500896838,742600279,2651133880,2597692675,104553649,519307934,3301970679,43241141,3869934412,3597419051,3176644752,3289848221,2083540456,876127415,2292535130,3011199536,1857454385,1179556578,2555762232,4278850340,1205569924,184711148,424004367,3161473335,2996749860,262801583,2498307944,2909299121,2417228972,609046110,2903016956,1736219008,3331077036,2647737109,1754953814,1963872821,159259120,2490895091,558778867,1096236241,1787991245,523770680,3625864773,2270762285,2479672396,917649008,123601627,3876140071,1474601061,1508576340,164969102,1258523319,1474724648,2697153723,3033437205,1930967149,1221473677,2484956235,1992316213,2869374753,581129173,4010090858,2845939002,3117321346,1648813921,3326676597,2460767690,2496982688,2769645963,974947305,2289644653,2847441904,1142480508,485792899,3541710406,2653081256,1008003676,3422845897,1384613263,2165870571,3304458124,218512990,946547113,4248997424,1097228060,2395179910,1178272445,25934770,2840359475,3587056968,1361517466,1371788968,3054387407,2191467929,215870482,3361383288,1239058830,882219241,3367474592,3711494168,667520904,2770947854,3603867008,1510947985,3842072417,852989458,1500105058,1868173417,114141494,2246581543,843441393,2165370798,1289890909,328690864,1289471521,3255802073,4014424449,1782980261,1222206223,3312138786,1048920885,2587677872,1455006402,324421863,1462195345,2736847816,3657550700,556613104,3242783155,1696436899,1385048253,934292109,3263625801,3519616566,243318618,2386995042,601507597,1425197833,3376696950,269934485,1819494988,856333626,3851031162,1458978986,1145658031,1586654229,2661642568,1105278582,2305373894,3594988581,4053552268,502303558,3024784244,4232589545,3692136694,2735117273,1441387904,604467645,2458811074,3278663815,1690949002,890135239,3397127939,330397739,1862993123,229464872,156837806,842038151,3592599846,2845226568,2934063262,245352518,3377277113,3344068871,1250331510,4195035730,3104494193,2805650178,822386351,681876827,146692457,3659907320,3071051038,1757331569,3960124074,3009677549,1301372712,2471588265,4136518787,2257867103,716260086,959398790,1057343242,1855361252,3779505330,3662233943,1634482364,2319195576,3148939421,1035102498,2724910290,876252570,930780674,4241948784,1573295174,2737173137,903408904,434024492,1913855938,1228248455,3452252268,3720778896,3860146965,131950128,3707412576,99950807,1117746705,2842538177,3669607429,2392471623,1349977805,638670709,1342629245,966145936,724469105,1098111077,1736650132,322203600,2831373071,3973091670,2236214411,3314167249,533991360,2961962312,1892083331,2185186892,622355871,468051980,1899219346,486184516,4134703664,719371139,828807112,483511878,1488135065,2488406004,2560338460,2599760080,1586205752,2539995783,362412680,198488785,1257815080,3997387585,3462170056,431527571,1273356376,652504481,3536106674,3630983942,2040082840,1559601226,3010738820,466134257,700928185,2842935827,2892537760,128167585,365018282,1418546958,741160079,138794934,636012743,3240504747,3978839445,2622054209,1052841735,1889962681,1314480803,3416386569,2484006058,1249603626,1976769154,1787154841,1888678108,1371638742,2217442387,1362040121,334034981,1699384591,1255380180,332978833,3891081728,1884220549,3494612882,1458095464,1164352291,2586207541,1251759445,881312411,889936668,2632574081,3834307690,2047023899,2661591241,640923236,3956630032,3426280786,658264517,2928640588,506093694,2279665945,2591338635,1096130911,2605718685,1755017756,2720407102,2510709929,2488487811,2978009725,3035696199,4206925350,2294332901,1593931464,4035090891,1820939953,1980555960,717579717,2093190944,724126450,2437422014,3009416255,3425547306,1500800802,2560471337,1231210417,2260132450,4065282580,2088442016,1189893276,1484537094,3509830120,1268067882,2073612329,1030799782,1369392009,1206406081,2223339583,2304020434,3825923171,1482328550,2922955608,590138029,3552135720,2522534938,2899000864,1555309335,2988132557,171892910,4027034340,1973037340,2814691418,3729858802,2883751046,1683820110,1644661995,3813305220,1007674480,1384267219,1639018978,1089397588,3783615736,163140338,2754221527,1890098021,1757483000,1080939249,753470254,993306179,1705925252,2265041533,2177208028,147436127,2312985156,3429469976,4110656722,2991629229,3099676386,763105656,1966461190,597071316,3273083557,3863584871,1377190908,2517783277,1198331947,1008118136,1596051876,2472194162,1535560516,1629080847,3533024396,3797947631,235469541,90810163,1317067698,2200495740,1713551702,1205512330,3764122272,2767748360,4244719308,3442246718,3013798026,2289710426,870369435,3593229912,2339137904,1778538299,2027172406,127610576,2857263825,2764276175,1688844675,906893085,510510658,1833710889,3307897834,1125219953,292733814,1267114978,2236710060,1194134713,230073449,2533909884,2836045145,4165354403]}


==> anc/m45/data/coefficient_cover_q32_m5_k7.json <==
{"q":32,"m":5,"k":7,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[2216722963,587229712,27787672,423661700,43065355,3225830402,205496,13340676,2149617164,286396946,3759214849,1220690112,2685976624,169349416,320873508,209944864,135276852,1107319616,2273316912,67242417,616661010,578831920,151014568,2221944840,1698699280,290456146,303177826,35682316,1285557504,78156096,1882198050,168323344,105915912,2416975364,168183041,3238005020,638067203,1073754563,281575704,556272652,37357760,897585440,2183663906,3558877188,2303246400,1619789864,839139680,557851017,34898577,218448032,1141833733,891043840,565200960,2684625478,1105199684,27405440,3225788480,42018886,2692782240,547496832,3356493921,302482433,1086620712,4045406465,58749456,34022017,805319730,402981065,84476801,5640460,1187012610,67616960,90734784,58739266,7112064,539258898,1084302360,1078265000,1477525888,2294286410,335592000,805388346,1409810664,1073880108,321011856,2592112784,1078995536,2869004288,1080173633,1515192329,134645844,826015872,296749576,3020292102,1209030272,5804298,2819489936,33696936,807940228,1108378001,673386816,1920999430,369115271,2153940033,705298693,125840128,73400427,1116021824,751050880,1129382018,134635841,1145047464,815794376,3317694594,1090800650,1107929096,939966496,2319453700,335675798,2147530828,3255412736,2518679604,2149114372,2823309314,274891020,13244676,306318384,3225552464,3233878081,109072976,2282527744,3221840960,3934388256,336626695,2212507648,226756928,538001987,2215905025,539003177,1493828224,806491424,5274240,2215118949,273686810,111044,540123146,3774949632,2282586160,546410564,85245962,1141385227,2166883089,545265933,104915024,2726307908,192941068,69734737,539164876,137117962,2298763776,34017384,1352747520,2293252099,3523756320,1145065576,2291806208,604587088,1711301696,5770564,238094400,35133072,2735210720,2768322692,38814282,9965595,1149506594,136596160,2231795722,545445920,1309754368,299896872,29757570,1209276450,2148900881,1120960515,17400341,3227788416,84027713,1125193736,1612718194,1462370304,9962794,2198618244,143934593,1435762720,1362184192,3289972866,420626452,1485901856,3182802,2022704129,592446048,1615145472,67323472,206833280,554320768,176324664,604438674,168395332,289411380,2217312259,139853865,750788642,3380643328,3524282372,1083508993,269795920,1157898296,89694464,297799960,285508358,539106564,2315409472,174326208,810483968,3440648192,1078036550,222371970,2686459152,310460492,1145241642,3449847808,60358752,2195736592,10501634,2953185552,1074595877,35266048,3507032128,2684360750,36832390,2181108884,2686469386,549454292,1143472802,28836488,352945664,1073769546,145754149,17569568,15008033,136345624,539100344,2223114313,2187428097,268984870,2218005508,274859184,138617416,973144108,2224038050,402766080,1616929056,2785018125,87294244,549462185,206184584,352911506,545279328,3793883168,537993560,46166536,402789528,1094208512,562659648,2173306116,1314160640,873476226,419438988,553479,625066240,269289872,2709526664,2191525961,596443168,2318406152,67817477,310378984,304108674,3374383368,1811943946,2148611075,2470454016,1078207110,20067330,1155662084,612426256,2220982340,939526564,144836108,69476998,847740928,426246210,1141116193,2181103887,1363149347,677450816,1107465736,1108968960,2987393188,1309679888,220498176,2153849862,167872554,340034563,1613829184,247476228,2688566300,1610663057,1343783043,277954694,2148429826,595722292,1387560960,554239312,103424068,2508193890,2693808645,1078722858,113253384,27312266,407121929,1112035338,470815777,17830093,136401944,3293577230,1091242504,172118148,1076365461,1117817092,759185414,2204115972,1080043011,880810304,270058760,1141032480,1092761616,4026532396,67805198,606609554,2822768164,2101721,1883578369,3238057024,580960514,2492072450,2210660868,2114859,12591879,73441330,537453577,1913979008,615579968,947915152,3028615296,17190464,1619149892,672303184,1073812372,178260997,947978284,3239052592,100974992,153108503,1677722088,419561499,2821725184,72122450,310380228,278499336,1074975264,2223770626,279453892,103030791,1619790880,19469088,839034896,269791496,117538851,572654916,272376352,268570133,10521988,1346508805,532132,76288076,1094992040,180380704,270599701,350224908,11064352,3234087944,1217675784,939557161,1091192992,738509060,11027330,2214888198,8428809,2166894602,3173409,21525120,2705396256,25225221,765468688,135433360,285268160,134517216,2284068906,2286039808,3240103176,746586201,1342338560,1108377840,406921858,3802388,595863040,2451842304,135275700,2418542216,537799688,473990156,336856706,2182095328,269074756,289677386,2110118,67703946,1376782722,2954372160,2583705664,3182757,135233548,50464340,1090552997,577441792,3356024896,1086398660,436602000,70601216,51118434,4855976,2499854912,546181160,130060304,47199234,11665547,1613041152,3223324884,1812464720,1216888993,2550760064,268969289,134521226,1149258252,315527,2433485832]}


==> anc/m45/data/coefficient_cover_q32_m5_k8.json <==
{"q":32,"m":5,"k":8,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[2354104352,2500068676,1661470854,1078073656,558911499,742536448,2290188677,290599169,3288416482,604067712,406860362,2431281,2158530826,76548580,558202932,2239780480,2203607168,1075882593,186699782,37806754,550011496,17163456,2286027941,23354496,983431,2150195284,1376684034,9477208,84031136,738746441,3226096192,136889986,141232272,24192034,1268160,1258701344,271102368,150470922,1140887392,1082401900,141036833,2505051144,181403706,2516648714,44966916,2420789764,2952794507,542654630,1093141456,542327848,575169920,3926491648,101553156,1124862273,2854224082,3234353162,204997170,2353531025,741347341,1154228512,76178064,553782054,2695103121,1614827970,2223247473,539163648,8670034,538640554,809766951,1077947077,32645200,168519808,572555351,2416740625,2425553036,2483688065,1258373314,2753315074,1175103504,136365212,248513,38358052,269027800,556327968,604545857,2891190784,1639186720,39618596,1392534546,2198092036,268626528,2648737,188764421,2428520994,587244720,1224743824,36782343,2483031698,68854808,52724805,2281825316,2881486858,1182795532,2688731296,304113929,1097217024,1621623562,1654658240,2148952352,2285898390,310391053,1619300641,39358485,604635254,105927552,441586704,371201352,2224095588,942539328,558893206,572710929,302645813,1115689756,58811472,184588330,1091839032,67421285,3687110,238160912,34039048,153895174,538992953,2705342584,1073967139,721868,1477972289,604136545,759959554,1087964032,1108362279,218288148,169001505,1768047104,218710057,677709088,16847601,275976384,3223602472,1509966424,38022312,1110575250,1615282256,545661027,269664568,2157740046,1191462918,1141154480,2550300876,136579659,73419184,1812616,2182662161,1620068904,3288795396,293995570,847446320,1242824858,1093358080,169096736,2182096322,1076044813,1889550632,562038442,275589632,2340553225,12951571,545456302,2173113600,814549032,1031832577,33895497,2426946065,2156539946,1143161056,3317696532,2885724352,3309340929,176174168,1088750083,2160241160,139727178,2202320,1375757608,1761675346,406939744,2692809170,1291847957,1188560968,874515904,2497726720,84022554,1611977217,268536855,1459075,3763339970,2166523953,2447409176,3229668112,1938294272,839322368,2484143682,205785808,52593797,69370089,68446497,1142445076,50544940,3844088448,169875206,3238297690,907038852,2703271956,3274260992,1166811169,2718106817,218687616,148903980,201393465,2466390540,139739730,2454735361,69814804,2702706709,1887508737,2315567684,721473553,747634988,3373302880,1361592856,1073809361,143001660,1478494790,573112476,1747756032,237054000,1343127716,578844992,1653089800,1350867080,60840976,688131460,2702706050,3493167616,2191541516,805375633,26306594,1127362624,1074226179,7447300,276838670,2693006885,84189748,2823405584,218663080,2956067460,2953851458,1074811809,1721827340,68567566,539557975,2416132870,2159683616,2685229060,146934114,704970803,2459967538,512000257,169160752,4903201,270647512,151167384,3766956032,2161328388,428081798,2333100162,2267594754,1880425992,1141154067,270074451,126624384,73705988,71713820,237003844,142706900,1889543428,308839489,3230405668,1393563682,490881600,572535337,682624672,1648398784,2508210712,71660288,906690944,805573452,679625936,23092368,173022728,587892784,1208255369,413141329,4210051,319843336,352391211,152055900,270576675,72040492,36006018,1887446042,714237952,2819359766,2752040000,202393795,22239234,1082706054,810360850,3322414376,43632641,1644269603,25293344,29118976,171065605,160065540,143664040,307246212,316166272,1684080660,336475138,310520592,2489337876,1224743474,192987398,2966433794,1093160320,643850432,1646003236,956377616,1143768256,646185237,2399158285,230965520,79694901,1181028368,546587793,2423329856,2701460068,2166948003,1099703560,577785928,1347290656,26542680,34622404,1392568384,143267914,587208338,1946828960,282118153,3227607108,1092619790,554707361,6559121,1358956788,1366581248,22097412,373820192,273189910,555885841,3791814760,3306950672,2283295876,20328513,915210496,2166511626,1110460612,1090585210,413599808,9459798,671356454,12817538,487685,1082145362,1611205645,811800577,3510706448,1649051652,2823037570,235967010,313005124,2148668113,111247877,2254438485,1611390978,2286970000,423778308,2340430032,1142968728,4328087,154144993,2267024960,553725068,269519210,35072384,3305920512,539683328,2442698816,541634912,10006565]}


==> anc/m45/data/coefficient_cover_q32_m5_k9.json <==
{"q":32,"m":5,"k":9,"p":2,"e":5,"poly":[1,0,1,0,0],"complete":true,"coefficient_tuples":65536,"sets":[1879742624,279729024,219300194,2283301912,25387654,46007553,352324409,810811573,2147686854,713966600,1888520266,2282948258,2324173512,1698960136,780476428,3850409088,3359662364,1141784636,3259245841,1531191306,1763346433,134525539,3278127248,37952304,8919893,2149195987,681640999,1376650402,873600146,2150442066,814375074,167865868,101811590,407915284,153109291,1008074914,2697234064,3364167960,2558796940,92766738,308445718,1246925313,369108824,4443808,2501923012,1414033,51139976,47579189,3251766306,3394633864,1342278258,1376305203,1275465040,172082183,2219083532,2297693280,2718642242,2987157505,1793082384,2819794964,2488291728,1612324160,3489859988,591020049,189935621,2334140577,1680777224,1610664141,2735505427,606079535,1174897040,3273666849,1390444677,3053470530,1109558625,2819164441,168124581,622937620,1107314910,2229869056,1114642736,269116264,571999465,486654469,1101271746,2244280376,84836453,155911714,1191532800,360880448,130302608,1565024264,3922067968,311429810,138724889,65538344,306976824,612478210,105958434,2154177169,566567298,1426097601,1360530020,1145090498,3381862432,2214693796,2182885450,727319556,2458035460,2199191665,1088557157,2332304708,113779297,2630878721,2285953444,2488078624,2284216708,1149428008,549389440,537125266,151635521,215032340,209787988,2382383653,2185288724,73683368,1287809026,1409570057,47448619,1175503619,3090546880,1478508777,2852323977,1153989120,1654169857,294687107,4028630787,1175739400,914884101,17680560,606472741,675818648,345410624,1211453954,2292234504,683802931,1147435024,908132403,44585006,1342237857,386810370,1074707520,42306579,3895525413,3104834588,2150183748,2485726224,109381683,12256353,1248174208,1247808208,4202955784,3311502464,2430795944,278700073,1352704332,74996800,1083003266,284727300,641106976,2684672168,897876099,3221553838,2760902882,2149599154,372252807,1075520680,908090369,1631324208,272933082,2622065664,135636102,2452138498,682307840,2215786524,708905253,673055172,277169036,143461140,822784009,2182664353,944049416,184861317,2721636356,348565632,60854662,1149436982,2702491824,21456001,1225021732,144189463,177603010,23989316,1732379808,664797770,650387992,538072713,1079044117,947994725,275812633,1355645000,3294662670,885687297,1786993,3247178268,189219074,3600830472,271040537,110402592,1647329365,48801312,269847842,1015137024,170530448,3232311302,173211973,2248451086,2705375896,3963646208,1442973260,53281162,105711644,143830176,9712515,1409959427,2621997232,10389571,592453376,2214730286,214174246,409111712,1348469225,353441811,873079504,1151406497,168372359,822088952,1040453124,877285536,3435659352,557062920,1424241664,282149080,2332043596,151533108,2698051611,57194528,1879579432,1134563358,2234908948,436351369,202901914,3322118440,1617055766,196091915,25699750,202248777,3372222650,3793797635,717884928,478871593,1076922154,1351746776,159842858,76563260,1681987598,2697150729,277400645,629216449,547668358,4723437,1480623494,1149944256,1244771328,2689810499,304399433,21507312,2168766734,873473888,1363386436,1426718904,71462496,1363939618,571367466,631508608,1082552516,558453260,1275703364,1908475010,1898201353,2316371114,155234642,1208345729,1099761701,50988498,1816155202,1292080129,824772897,3623965196,1220837958,84648081,2827813394,1690502401,46149934,103424270,375505416,2433056860,3297086468,583172929,2961262160,3221788821,1224934508,606870056,2154202156,1245753448,2567192629,207761556,18614506,339796235,17328924,740116608,176922658,152114262,276974993,411247660,3591651588,88334850,2517110277,1110706080,2705462545,681841746,1009434632,2701680933,1343064896,23536673,819073192,587728470,2238325250,1343570722,220242122,1646306208,1113002128,206309539,115349012,253296681,37856657,155857172,86002059,1091046372,436785669,3305226386,1633839108,542474381,671809651,805937701,3104850068,152871568,288392485,675817010,287457590,1283482440,2282967344,1343967489,1664614481,1209326593,1283473991,539118250,1283818568,2584096834,1342261029,554636545,122819650,806618978,2355528224,2152886944,2188431552,946868308,2754609437,540059217,111640600,608702100,813959012,1562904072,11602138,2163278288,2184758656,591631616,539567402,1116231201,107679880,705173254,2155092612,557088977,2349238849,134797992,282125352,103833898,1125941290,10825997,304285096,687130624,1128387600,571282032,67365216,298063909,3229861121,1518347809,1157923357,2394950184,666898566,1622311177,1416760384,681370,2233614394,3261612169,30693120,1276184678,711000327,638328890,202387265,3223114,2205158412,2357217505,135063563,556028046,3972006465,23366977,3266715649,110199047,1759051816,511983777,1612268593,302064701,625105924,539568532,2997094913,1677776907,2718320808,2183729731,1113767955,2777696776,204088736,561156612,2265270532,2159297220,29492163]}


==> anc/m45/data/coefficient_cover_q9_m4_k3.json <==
{"q":9,"m":4,"k":3,"p":3,"e":2,"poly":[1,0],"complete":true,"coefficient_tuples":162,"sets":[15,23,39,71,135,263,27,43,75,139,267,51,83,147,275,99,163,291,195,323,387,29,45,77,141,269,53,85,149,277,101,165,293,197,325,389,57,89,153,281,105,169,297,201,329,393,113,177,305,209,337,401,225,353,417,449,30,46,78,142,270,54,86,150,278,102,166,294,198,326,390,58,90,154,282,106,170,298,202,330,394,114,178,306,210,338,402,226,354,418,450,60,92,156,284,108,172,300,204,332,396,116,180,308,212,340,404,228,356,420,452,120,184,312,216,344,408,232,360,424,456,240,368,432,464,480]}


==> anc/m45/data/coefficient_cover_q9_m5_k3.json <==
{"q":9,"m":5,"k":3,"p":3,"e":2,"poly":[1,0],"complete":true,"coefficient_tuples":1458,"sets":[15,23,39,71,135,263,27,43,75,139,267,51,83,147,275,99,163,291,195,323,387,29,45,77,141,269,53,85,149,277,101,165,293,197,325,389,57,89,153,281,105,169,297,201,329,393,113,177,305,209,337,401,225,353,417,449,30,46,78,142,270,54,86,150,278,102,166,294,198,326,390,58,90,154,282,106,170,298,202,330,394,114,178,306,210,338,402,226,354,418,450,60,92,156,284,108,172,300,204,332,396,116,180,308,212,340,404,228,356,420,452,120,184,312,216,344,408,232,360,424,456,240,368,432,464,480]}


==> anc/m45/data/odd_moments_q121.json <==
{"q":121,"p":11,"e":2,"poly":[1,0],"H":[2,3,4,5,6,7,8,9,10,11,13,16,17,20,22,23,26,29,32,33,37,38,39,40,44,46,47,52,53,55,56,58,63,65,66,67,69,74,76,77,79,80,85,86,88,92,93,94,95,99,100,103,106,109,110,112,115,116,119],"families":[{"r":29,"sigma":0,"masks":[15468527615,3087005695,6156976127,8581541875,8585732086,8589408250,1073741567,12876511163,5897158655,8589669367,1879047167,8581543901,8587836639,8589900223,6168772607,3489658879,7113474047,8581543870,2146303999,10334699519,12211191807,12883852278,4023910399,8321499068,8588884831,5771361791,7213940735,3204447231,8589787039,6301941759,8321498743,6978535423,7314604031,8589885419,8585736157,7717257215,4156030975,8585736171,8587828863,5904465919,8585736126,8589885405,7494172671,8589409246,8522825627,8522825534,7348404223,8522825453,8585738110,8522825459,8522825565,3623874559,5368053759,2684354558,8522825438,7851720703,2146942975,8589409725,2130705919,8573157079,7751057407,8573157175,7237271551,8573157199,5335152639,10458497023,8455716463,8455716732,8455716511,5100265471,8587833214,8581545327,7230947327,5838469119,8588877811,8455716822,7369392127,6975062015,8587835323,7772045311,4831838175,8585739127,3187670527,3749576703,7432175615,8589655995,12851347159,8585739003,4211064831,8556379965,8556379883,3690987007,8589852662,4218421247,8589852665,4221566975,5360304127,8556380055,8556379869,8588881851,11710365695,8585739503,4250927103,5872021503,8585739615,8588881789,2139029503,12882803519,12012453887,8588881662,8587836151,8588883895,4244602879,8588883919,8587836271,6845103103,8587836319,11945246719,3756785663,8589606894,2113921023]}]}


==> anc/m45/data/odd_moments_q125.json <==
{"q":125,"p":5,"e":3,"poly":[1,1,0],"H":[4,5,6,7,8,13,17,20,22,23,24,25,26,30,32,34,35,36,40,41,42,44,46,47,48,49,51,53,54,56,61,62,65,71,73,74,76,77,79,81,82,84,85,93,94,99,100,104,106,107,108,109,110,111,113,114,115,119,120,121,123],"families":[{"r":30,"sigma":0,"masks":[6442416127,15836577791,25767705071,17177771958,12813596671,17163091926,7513571327,15837036543,17179605871,8485076991,12347891711,17146314737,6979321854,11676942303,15502146559,22506635263,12614336511,14461958143,14897053695,10703339519,14956871679,10719592447,12615925759,4294961151,14897512447,12750389247,11806703615,17163091945,8320448511,8522661887,8522751999,8052996095,7516182527,4294377471,12749619199,12748578815,7516155903,17179802463,4294574079,11776557055,24830279675,16542203903,16034791423,30064738110,8320970751,16839606271,5368708607,7381975031,16508760063,11800674303,17179852525,8454664191,16969629695,17163091645,17179737974,12079595455,16573267967,12608073727,14227079039,14730379263,12599687167,14963113983,19318702079,13956544511,14755528703,8271167487,9663676414,20937818111,17171480549,25769737718,16961503231,21399334911,17179836303,17179851769,6174015485,8046772223,16370237439,12815679487,6425542655,17179803386,12347504639,14494449663,6375342063,14889771007,12817260543,8018984959,16575852543,14493409279,12733902847,29383196671,6408830975,13937672191,8035237887,17179866587,17178819055,12347764735,8443133951,12816711679,8321417215,17177771423,7247757307,16770924543,17179865076,4290764799,15967698943,3758096255,4261396479,17178820565,15938322431,15568986111,6440091647,4286545919,22548312063,25769770855,12817596415,17179343613,7482507263,6308233211,8388607935,17175674299,16844189695,11811090431,15955124223,15568699391,8520724479]}]}


==> anc/m45/data/odd_moments_q49.json <==
{"q":49,"p":7,"e":2,"poly":[1,0],"H":[2,3,4,5,6,7,8,13,14,16,19,21,24,25,28,31,32,35,37,40,42,43,48],"families":[{"r":4,"sigma":0,"masks":[18438,1824,16608,36874,2496,131334,15,9480,6280,524806,656128,12368,131184,65924,17538,5636,33864,6180,67604,20504,283136,6210,132108,40966,8800,17441,59392,3329,10372,131587,69638,5280,16936,88064,2824,16964,9730,5392,10274,24596,34840,297472,4865,10305,263174,394496,263177,281600,33090]},{"r":5,"sigma":0,"masks":[9392,3590,16678,1760,16681,12326,30208,16709,9475,1872,4520,2416,8865,33829,94210,6200,268832,3234,8977,851988,4548,3340,3265,3346,33354,6228,17452,2736,2819,2760,8612,66693,138368,10392,73216,10292,5381,524401,2660,4770,9748,8642,16778,4876,4801,4882,10322,5224,12433]},{"r":6,"sigma":0,"masks":[16698,2505,4721,1830,16614,1833,2502,39264,1861,9486,2405,4515,9493,6293,3252,65780,6195,8906,4568,5645,8913,8809,3335,3276,1505,3282,2725,4468,5289,2830,2755,1000,2837,3178,10387,10283,2680,33016,5317,5398,9739,5401,12444,1930,4871,2474,1937,4818,2481]},{"r":7,"sigma":0,"masks":[1769,1850,9398,4732,2522,1766,16687,8871,2425,33437,15952,1878,4526,1881,3243,5662,27409,4557,22980,4563,8983,22882,2742,15649,2745,1516,22338,1522,10398,8627,3196,2766,995,26500,2773,2669,4779,2675,8651,10301,15172,5334,2492,10331,39329,5237,4807,1948,23308]},{"r":8,"sigma":0,"masks":[1839,16623,43715,1786,4727,44138,15913,16735,27843,8104,12383,27308,8891,20293,27768,8919,15764,22244,3261,8132,4574,15237,3291,8815,4477,15585,1511,39593,15690,1013,5295,3191,15080,1006,47253,8669,5407,23830,2686,22000,4797,23220,23303,2487,4827,8571,23651,16017,1943]},{"r":9,"sigma":0,"masks":[14278,23164,1775,20198,14825,20201,9407,15961,1887,20310,2431,14181,15958,22965,22323,22264,15755,8152,27415,22317,24094,15602,27258,19948,1531,15655,2751,29979,15157,23738,19427,29390,15150,15075,12216,26356,27083,12244,5343,15187,26411,23211,14257,23669,23239,12140,14250,12146,16028]},{"r":10,"sigma":0,"masks":[14842,15919,23159,29135,75513,14298,50607,8117,30815,14201,27323,8110,45757,36342,22253,22334,8141,40126,8147,81858,15773,27247,22909,15675,19943,45687,8043,15591,12211,74739,15093,19438,40059,12205,15086,26347,22009,12235,23229,44221,15198,22006,16023,14268,39355,45437,12135,42471,26459]},{"r":11,"sigma":0,"masks":[20207,64698,60387,71163,14287,32710,14831,50655,106382,15967,29055,64726,159182,20319,95988,25591,35835,22270,69373,8158,109553,15263,19963,8061,38397,15611,29375,61242,97462,12222,39647,43391,61273,89833,63925,63283,23775,89942,36606,26365,63277,12253,57223,68599,12155,42491,60914,32689,95217]},{"r":12,"sigma":0,"masks":[57143,57084,93945,32730,118479,154487,60405,32633,62969,57167,36351,14207,32630,62966,64219,106302,81867,153581,61335,96733,171454,177015,61178,64119,158575,56811,61231,93692,49077,89850,146414,113783,37887,56310,93171,63213,63294,49101,22015,49107,159453,105974,95228,63869,94095,60903,105447,49003,32700]}]}


==> anc/m45/data/odd_moments_q81.json <==
{"q":81,"p":3,"e":4,"poly":[2,1,0,0],"H":[2,5,7,9,10,12,13,16,17,18,20,22,23,24,26,29,33,34,37,38,41,42,43,44,45,47,50,55,57,59,63,64,70,73,74,75,76,77,79],"families":[{"r":7,"sigma":0,"masks":[3986,5986,11433,19281,232016,12487,12583,16821,21841,10736,7813,3642,8621,2419,234032,7588,1374,11057,1831,4339,734,830,1510,12977,19657,2459,1735,3032,5913,16699,235840,26017,5592,4033,15968,3215,8379,1397,13156,7346,11356,2839,2518,5399,3689,877,4558,4759,6994,1437,757,4879,4534,2174,7057,8783,8438,7257,7750,1451,8558,8759,26681,7393,3788,6713,6392,15381,3884,19394,979,12914,5972,16758,5804,14861,4581,8952,635,14540,6199]},{"r":8,"sigma":0,"masks":[3811,244256,19158,2810,5691,12785,7077,863,5370,13518,20312,9837,21198,999,15954,13494,10958,13839,6941,7621,3450,3675,6620,6035,13142,1215,2033,1788,6955,4567,6835,10059,6634,4006,236038,3513,11661,4223,25049,13541,9194,12861,12540,14983,21901,3870,15816,7475,5750,2479,5081,16137,7379,18259,5813,9081,5612,5837,8048,27376,3052,5933,13763,19099,21099,260224,29767,13219,9790,11419,8088,16196,7014,8607,3797,3893,7574,2010,3917,3572,234818]},{"r":9,"sigma":0,"masks":[13007,15218,9661,22361,13103,17341,12983,12121,12782,13816,16259,2939,11439,5499,24827,19119,11256,14137,11063,13527,2030,11087,10742,13623,17885,23274,4859,25207,236360,15825,236240,22687,23505,14447,14196,230634,20212,4039,15974,6643,3038,5919,5598,15281,1917,3695,22647,6055,234085,22252,5054,30178,14791,12012,241766,20923,29031,9959,27881,10683,8958,250006,18319,5621,12234,15901,15580,7063,29071,22474,3061,25069,18907,26596,5101,6719,7399,9598,9823,6398,16037]},{"r":10,"sigma":0,"masks":[2039,19961,20454,11998,236138,15603,233846,12094,23283,31431,248620,28085,229884,14014,28109,12791,29309,31206,32240,27565,32585,30125,23923,8117,18927,231662,8141,10234,16143,15798,16023,12141,15822,5087,243267,23502,3519,14061,27867,27963,230763,252324,29667,26238,31133,29883,7674,235460,25055,237790,7899,7995,27323,20341,14259,11899,14844,6527,242289,28022,22139,15165,15845,20395,30287,29942,230838,27502,9087,27382,30263,8054,17663,29422,8094,235338,26301,4092,31147,22483,28536]},{"r":11,"sigma":0,"masks":[239523,245329,240108,231791,258499,20159,245104,240429,231671,31729,244464,12127,24314,236827,236147,367247,22367,233318,14143,236963,11262,239387,13822,235238,244295,21502,12263,237919,251107,244133,236886,23983,236718,16345,27131,239866,28658,7163,235125,15831,32349,236366,23511,236246,233245,257504,32485,15287,242531,30698,15311,237400,243091,23167,243664,30111,29431,230327,26109,238844,29551,242286,27551,236949,30585,243320,32707,234482,373173,24556,6141,27887,255147,232938,7919,240246,247164,27511,233259,30071,242630]},{"r":12,"sigma":0,"masks":[16123,235367,253289,32591,32246,249564,243684,257490,32471,240117,237522,233023,31726,13311,19967,28605,231405,250357,237178,254334,24443,367031,242157,254559,244593,32760,243775,31613,243562,247800,243442,253388,30707,16318,245349,251802,247511,234429,256175,236727,231163,259553,236751,247631,247286,239407,241915,244692,236375,24542,236207,241522,246766,239311,28542,253146,232947,16365,375982,251849,241609,260561,365247,255706,231358,251335,234987,246653,32187,30462,242975,242295,245571,249809,240551,237420,243111,238333,259308,24565,237300]},{"r":13,"sigma":0,"masks":[243389,368062,259019,232191,245624,368287,256635,253166,234751,370622,245110,441167,385917,252790,245335,255726,432110,381931,244590,248828,232831,241469,31735,244470,390055,241148,237483,241387,237406,256734,255613,257510,236015,244653,368109,246775,258750,16351,243571,374671,238575,253397,237049,237542,379646,487284,245197,249707,447979,249587,243611,453086,245173,239609,256877,260558,242143,244411,237429,251822,241582,259317,254970,373693,261913,383695,370427,243670,261592,253275,237469,248255,453109,249782,245051,243326,249806,30591,252410,244955,255835]},{"r":14,"sigma":0,"masks":[628727,244599,32766,376693,391086,258010,477167,458165,452601,243197,450398,261612,250877,244639,368095,376733,240637,253175,384749,367551,442078,389070,244975,255855,450041,252655,391674,480191,381695,458043,456318,469951,262035,392430,257215,253884,259423,237247,384947,247806,261691,384971,454574,256863,261370,258558,372095,478175,393095,256999,390652,259559,376747,258879,376670,439167,445823,261750,375279,249815,233467,386039,450475,257788,241615,260567,244219,249471,483182,251855,241591,376313,392117,260223,243631,384702,634111,458327,441979,364527,245746]},{"r":15,"sigma":0,"masks":[720247,1626079,261101,884707,382971,646847,883706,442207,372731,849914,487135,638815,388735,442343,391095,486910,441342,245630,261621,450239,489151,491386,745327,1269567,745207,260059,638951,239615,392953,258030,882684,847103,651215,703998,653819,260859,253917,851579,1646463,653231,949754,390141,446459,392439,749247,712543,237055,1257467,457211,261499,245693,391919,454583,490415,479229,1277175,262055,384510,457967,259837,483231,384735,654239,376511,457591,1240823,851678,831479,387070,489981,753071,654575,456189,253931,491508,483191,457631,261919,261598,453629,257917]},{"r":16,"sigma":0,"masks":[1851135,450047,488959,2076379,2088181,458685,486399,1179517,2071007,452607,2072534,1400829,253695,2078395,646655,655293,2073567,2094518,393195,2093016,720638,3140283,649215,1735678,2079605,1867772,2685947,2076574,2078574,729087,2078454,949243,753531,1372158,2522109,2086814,258039,2079659,2718717,1277931,2066175,2094565,2096007,2090619,2093564,1408735,2076927,835581,884591,260079,2086774,703487,3121054,749055,655230,948221,850942,2076597,3136243,2086861,1376183,753630,851943,2090718,1179630,393181,1474239,876542,949999,261087,720883,2072435,376319,2084821,851807,383999,3121101,2068473,1406971,1670847,458622]},{"r":17,"sigma":0,"masks":[3136943,3913687,2094031,3140091,2080636,3129305,2091647,720767,2094007,3145309,3919823,942079,2095065,4124349,2092463,2781183,3919799,1245167,2094551,3128271,2075643,2096618,2078203,3648509,3145445,262141,2072495,2076399,2095351,3664871,3666751,3140511,3142511,3143071,3142391,2086639,2088890,2096998,2078583,3119101,491455,392959,2072061,3210751,1407999,4100087,3140471,1374207,3143031,2084599,2078623,3931989,2093036,2074621,4038652,868351,4041983,2079423,2717695,2090983,3651503,1670655,1277695,3657687,2096925,3137274,3135327,3641339,2096604,2088287,3125087,1634303,2521087,2087647,1179639,1474047,2092794,2087743,2087422,2079967,2090847]},{"r":18,"sigma":0,"masks":[7265919,3143667,2088701,3931807,2096627,2093022,3927805,3669493,3144573,4054719,5750771,7269883,2095038,6025206,3915763,3668973,4128119,6028155,3137502,4128159,4127479,3653502,4124157,6258135,4046687,6159735,5766775,3653565,6250223,3129325,4128732,4161274,2097047,2080699,4120415,2093045,2095085,3145147,6012907,3668731,2096703,3143422,3665902,3647487,2096382,6143807,4061103,3928027,3137525,2088923,5750526,3915518,3661789,3702783,2092923,5766395,3145551,3665789,3145431,2096093,2068479,4160471,3129083,3126271,3132927,3144686,2079231,4128746,3141565,2094843,6020862,7298911,4126335,5758909,3930102,3145720,6160362,3923901,7290591,3137403,2080758]},{"r":19,"sigma":0,"masks":[7733115,5242873,4057087,7307251,11492351,14286715,4128510,7831515,15859581,16080893,10411519,5766623,3931615,7274365,8175614,3129311,5242359,4161525,4054527,3661567,3931071,7728639,4063165,7798765,5241839,2095071,7061495,11927291,5750655,3667951,4156927,4111359,3915647,16766878,5234655,2095871,4161403,14374911,7196671,7075775,6142975,6258669,4136959,7307006,7821311,10219511,3143551,7798523,8224687,2096511,14940143,6814463,3665911,7207423,7995326,9944831,9428927,7601143,6012671,6160371,11268031,16056247,7733237,15073245,6225885,6258427,5238655,8224253,4161502,13500379,4063102,7077119,3144695,2088943,6029308,6020991,3668959,4128755,10222559,7274478,3928047]},{"r":20,"sigma":0,"masks":[12287991,22470655,2097147,11468783,8220671,3670013,16774071,8060863,14122999,15622143,29347311,25161531,13500399,14024639,4128639,15925231,25161435,12189631,6258655,16774615,25158623,29359454,16776682,6160255,16752559,24346111,14942205,29359517,16756463,16775415,23920637,7831535,21495791,14385135,20185023,27524991,16758647,16768954,16777062,15073023,6225663,15171519,16088063,16752125,32489421,16054271,12369919,31446519,7307135,10452927,10354431,16754685,25149277,16773100,7798751,25149171,15548415,16771047,16759487,14352351,15957759,3145726,7274487,14514175,7602174,14475263,16776668,7995359,25146359,11403255,16768351,32501621,15859703,33009023,16767711,11501311,16154111,16772858,16770911,16767486,16760031]}]}


==> anc/m45/manifest.json <==
{
  "data_files": {
    "data/binary_moments_q128.json": "cbf40a1ed270c111d025e6a04ca5daafc77726a3760eaa8ee4f0cd5b56945127",
    "data/binary_moments_q64.json": "74e10bb5baa32c380de8e24792162d41af6feedb9497c06316be23db4ba6b9ec",
    "data/coefficient_cover_q16_m4_k4.json": "018cd8b92b8b6f599354be82f02435fd0931861fadd345382725763168549e2e",
    "data/coefficient_cover_q16_m4_k5.json": "9b4e3b4bade242350372b609e82dfa77db45b63c86859f9087b05649219ff32a",
    "data/coefficient_cover_q16_m4_k6.json": "8883a0debf5170940751de06212518b33c2c7b14aaff2da350cb40950b9a1516",
    "data/coefficient_cover_q16_m5_k4.json": "2ae47ef03332ef6afd8902f5c2b8cf3ccc8a064a9b38a9299d1575c501a9a77c",
    "data/coefficient_cover_q16_m5_k5.json": "6d08c2bb86ccbc42f668f08dd09acc58e10b50291da71edeb26b2094fa0ab9db",
    "data/coefficient_cover_q16_m5_k6.json": "1103795f35b2015f13f0203c2b16c2b2e3a9c16d1f4c99d581159ca03c0f6f30",
    "data/coefficient_cover_q25_m4_k10.json": "7de1b7ec66796493f4b0f4cf36b7da1d3ece2d2be194b20ec7f68af4f1743d32",
    "data/coefficient_cover_q25_m4_k11.json": "335aaa622fa8af89203ffe504938823b116cb960bf518405e9a0ad7535a6dac5",
    "data/coefficient_cover_q25_m4_k6.json": "402a5801f5afe8d2c553735b3890c9f1a8a705dc8dd149c6de3987d91c114e5f",
    "data/coefficient_cover_q25_m4_k7.json": "ed5b0ba6e3071b25eeb75ca266115822ea3a71eea461ebdbbf771505a27345c2",
    "data/coefficient_cover_q25_m4_k8.json": "314e88ca49d06cfd95ba55c8d74eb92c32fc39184068ad696a5357d9b830c6d3",
    "data/coefficient_cover_q25_m4_k9.json": "34f6f020c3a4695f4ad046d54f81ebc45785411e484c52948514c35e55d8bb1b",
    "data/coefficient_cover_q25_m5_k10.json": "7345ae911df5c115109e67e72995f2720b0cc8eb76c4f4651bbedff8af33d108",
    "data/coefficient_cover_q25_m5_k11.json": "128aed3f9bf717d5f334d96f8d5896ff9748a8aa97bc02744bf168dedfaa146e",
    "data/coefficient_cover_q25_m5_k5.json": "e38a0e717e2d7082b07b7f6d49613fb02315bdbdacc03fb981bb07cb69759b3d",
    "data/coefficient_cover_q25_m5_k6.json": "0e4fc0ec86eaedf3ad9f177339551d80f3fb4b0e371c11255b5790c614602677",
    "data/coefficient_cover_q25_m5_k7.json": "f304b9205f0c91976e931f6e82bf148da9dbf23f1e6c0c6b0f85a5c228cf0828",
    "data/coefficient_cover_q25_m5_k8.json": "a2c2d6ba39cf3cba436b401bface9a4c4485fa1b72e23a62ecb3037f0613880e",
    "data/coefficient_cover_q25_m5_k9.json": "0898c970b643f55428f030cd8fac762e36ec95eea0bf4e7a8d5215bd5b7c6c28",
    "data/coefficient_cover_q27_m4_k10.json": "ac68c856832c667373d0982aeac704b738f627ee86cbec733c3974a5aba5d804",
    "data/coefficient_cover_q27_m4_k11.json": "c279f089a6ecd816357afc476725ab2fc5e153990c21f0118fe22d3f499113dc",
    "data/coefficient_cover_q27_m4_k12.json": "54027e8d9fee7f1d86858578a89841c58aa13c8079cecae6b305fc73e079904a",
    "data/coefficient_cover_q27_m4_k7.json": "1b833db99643e28129459334a2e3fa9a2e02b406840ce7fc0000bf5245dd1874",
    "data/coefficient_cover_q27_m4_k8.json": "30ceebd5eb920640475cee3acf4847bd111464ef5e993d720a5f85cf8ce1d59d",
    "data/coefficient_cover_q27_m4_k9.json": "6270a46a0e8ea47ab08df0f478c64212b3f9a251184c279758c12bc0bc991a6c",
    "data/coefficient_cover_q27_m5_k10.json": "e0a9539bff0149eb79c1407fde1964ad39c476ec6600c8b60e6929d0a69e0b8f",
    "data/coefficient_cover_q27_m5_k11.json": "b0a4d64b03fdbac29db3b50cfadf897defc7f4f393a32e2b9bc3c8d08c4f94dd",
    "data/coefficient_cover_q27_m5_k12.json": "b474c792cbaddf0631482fa7148bec1a7230bb0f980bb10c9ed3f05e8cf5bcd8",
    "data/coefficient_cover_q27_m5_k3.json": "e7d98cc19bd86fd7ebce1e6a7b498bb97eb3f2ae831d35e95b2d33ce52f840b6",
    "data/coefficient_cover_q27_m5_k4.json": "c10f267f9652226dad80ed7a2e58eae3eb15a9a45e1f54a5b79c4404bc251afe",
    "data/coefficient_cover_q27_m5_k5.json": "55cd5b482f593ff1a3a79aae9530f65cb9bc94aeaa5a39ab09624dd426bee617",
    "data/coefficient_cover_q27_m5_k6.json": "02d55b4da88f4c6fe79838ce82efe865393b027e6f745bb9cfc571119704a4b4",
    "data/coefficient_cover_q27_m5_k7.json": "2dfbe5744f5d1c8a7cba12999022b13d70e371dd06a7d0bfcadabc9f397e8355",
    "data/coefficient_cover_q27_m5_k8.json": "d8849769ed8842ae11401c220518792a24eb715a49ae1de37de200de4f904a70",
    "data/coefficient_cover_q27_m5_k9.json": "201f98118e31ebfa301e489bbfa7b6bd9708bb3b99056c51667191cb1e1054af",
    "data/coefficient_cover_q32_m4_k10.json": "5fb7773aeced5a4230af0dd85c856531e73c7f4180ae48f6eecbb368b173ceee",
    "data/coefficient_cover_q32_m4_k11.json": "08f0cbac49a779b4eac1f0df3563c8a2be730e94d91d982f4b820fa1dfb74436",
    "data/coefficient_cover_q32_m4_k12.json": "7c72168b14ff027d277b0e12ae5839838497c2da9abd4533b908e557839103d7",
    "data/coefficient_cover_q32_m4_k13.json": "1b1c27411701b784114fbe32c70cb1a6390892c16f9747c25426dfac94f9934f",
    "data/coefficient_cover_q32_m4_k14.json": "00036cab9b39ff9f70b239fe419c4b4ebe4337199060aeaa9245e638e8a7c2eb",
    "data/coefficient_cover_q32_m4_k8.json": "db00727ef37e08e377b554d22d93a117f1ab52e728b275fad2949968a034b2db",
    "data/coefficient_cover_q32_m4_k9.json": "3483c35100d9180bc7244fb38884ffcff4bb1539c2bd3fcc122e3d3cddb2c486",
    "data/coefficient_cover_q32_m5_k10.json": "cd139c5d7a2cb2ffc2a8f27e43aa5396267080597ae9d9399c7d0ebe749227ba",
    "data/coefficient_cover_q32_m5_k11.json": "a3880ae755b36472fc1ae0e470039a3ece2ff1cd9b6c010c2a5140c645530bec",
    "data/coefficient_cover_q32_m5_k12.json": "dc269562c988620373f131bf961f157750f7eb1c356f03756d61f899504f2944",
    "data/coefficient_cover_q32_m5_k13.json": "b97f0d963b8bdd4e90131987ba229c7c69908ec3f2824f9081df360b70b2b6d1",
    "data/coefficient_cover_q32_m5_k14.json": "0f7c195cd4193f68c283183b49879294862bbb0c4b0616547e01fad5e07af7b1",
    "data/coefficient_cover_q32_m5_k7.json": "33d8d82ac1450c573300b414abb0c8de479a3ce9f2022b5f1c1006baf7c1c468",
    "data/coefficient_cover_q32_m5_k8.json": "f979da885b21547bd4268f1b2737fa04b2b69dd6381ffcf2abcfd2376e5f8fb5",
    "data/coefficient_cover_q32_m5_k9.json": "8ba38cf128be6721edfa496ceb34eac2f6b949562e33f750a2e6dc80e1edf998",
    "data/coefficient_cover_q9_m4_k3.json": "255b1dbf866a857ee1b2b03f31ccf362ab3ca6d556e31cc2ed51d43b8051b0d6",
    "data/coefficient_cover_q9_m5_k3.json": "c19d09e7a612d5231af456e8106311557f68a18a00384783ed214c2714c68720",
    "data/odd_moments_q121.json": "2a8c2aef25e97554486174934b111f621d2ab4f832ecdc41dead0599c283b7b0",
    "data/odd_moments_q125.json": "411b974a8be97518889379cab93e6b94f904e5fc4816ab9f55bd64d8e2ac3302",
    "data/odd_moments_q49.json": "1e835171b5dd07460b179d9d6d4211c61f6135721cede09b9dc3968636a702ed",
    "data/odd_moments_q81.json": "b084c6e6f61dd296e7079891802d45e2f9244c4e1ad6e15018860976b6824190"
  },
  "format": 1
}


==> anc/m45/verify_m45.py <==
#!/usr/bin/env python3
"""Verify the finite coefficient and moment covers at excesses four and five.

Default execution performs every required finite mathematical check.  The
--integrity-only option checks file identities without checking the mathematics.
Python 3 and NumPy are sufficient; no compiler, CAS, network, or search is used.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import sys
import time
from functools import lru_cache
from pathlib import Path

if not __debug__:
    raise SystemExit("Verification must run without Python -O or -OO.")

ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"

# Each polynomial is monic; its lower coefficients are listed in increasing order.
MODELS = {
    9: (3, 2, (1, 0)),
    16: (2, 4, (1, 1, 0, 0)),
    25: (5, 2, (2, 0)),
    27: (3, 3, (1, 2, 0)),
    32: (2, 5, (1, 0, 1, 0, 0)),
    49: (7, 2, (1, 0)),
    64: (2, 6, (1, 1, 0, 0, 0, 0)),
    81: (3, 4, (2, 1, 0, 0)),
    121: (11, 2, (1, 0)),
    125: (5, 3, (1, 1, 0)),
    128: (2, 7, (1, 0, 0, 1, 0, 0, 0)),
}

# These are the finite parameter rows in the fourth- and fifth-excess proofs.
COEFFICIENT_RANGES = {
    4: {9: range(3, 4), 16: range(4, 7), 25: range(6, 12),
        27: range(7, 13), 32: range(8, 15)},
    5: {9: range(3, 4), 16: range(4, 7), 25: range(5, 12),
        27: range(3, 13), 32: range(7, 15)},
}
ODD_RANGES = {
    4: {49: range(11, 24), 81: range(34, 40)},
    5: {49: range(9, 24), 81: range(15, 40),
        121: range(58, 60), 125: range(60, 62)},
}
BINARY_RANGES = {
    4: {64: range(14, 31), 128: range(27, 63)},
    5: {64: range(10, 31), 128: range(14, 63)},
}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def load(name):
    return json.loads((DATA / name).read_text(encoding="utf-8"))


def expected_files():
    names = {
        f"data/coefficient_cover_q{q}_m{m}_k{k}.json"
        for m, fields in COEFFICIENT_RANGES.items()
        for q, dimensions in fields.items() for k in dimensions
    }
    names.update(f"data/odd_moments_q{q}.json" for q in (49, 81, 121, 125))
    names.update(f"data/binary_moments_q{q}.json" for q in (64, 128))
    return names


def verify_integrity():
    manifest = json.loads((ROOT / "manifest.json").read_text(encoding="utf-8"))
    files = manifest["data_files"]
    require(set(files) == expected_files(), "Incorrect certificate inventory")
    require({"data/" + p.name for p in DATA.iterdir()} == set(files),
            "Unexpected or missing certificate file")
    for name, expected in files.items():
        actual = hashlib.sha256((ROOT / name).read_bytes()).hexdigest()
        require(actual == expected, f"SHA256 mismatch: {name}")
    return len(files)


class FiniteField:
    def __init__(self, q):
        self.q = q
        self.p, self.e, self.poly = MODELS[q]
        p, e, poly = self.p, self.e, self.poly
        require(q == p ** e, "Invalid field order")

        def digits(x):
            result = []
            for _ in range(e):
                result.append(x % p)
                x //= p
            return result

        def encode(coefficients):
            result = 0
            for coefficient in reversed(coefficients):
                result = p * result + coefficient % p
            return result

        ds = [digits(x) for x in range(q)]
        self.A = [[encode([(x + y) % p for x, y in zip(ds[a], ds[b])])
                   for b in range(q)] for a in range(q)]
        self.N = [encode([-x for x in ds[a]]) for a in range(q)]

        def multiply(a, b):
            product = [0] * (2 * e - 1)
            for i, x in enumerate(ds[a]):
                for j, y in enumerate(ds[b]):
                    product[i + j] += x * y
            for i in range(2 * e - 2, e - 1, -1):
                leading = product[i] % p
                for j, coefficient in enumerate(poly):
                    product[i - e + j] -= leading * coefficient
            return encode(product[:e])

        self.M = [[multiply(a, b) for b in range(q)] for a in range(q)]
        # The polynomial quotient is a commutative ring.  Every nonzero element
        # being invertible proves that the specified quotient is a field.
        for x in range(1, q):
            require(self.power(x, q - 1) == 1, f"Nonfield modulus for q={q}")

    def power(self, a, n):
        result = 1
        while n:
            if n & 1:
                result = self.M[result][a]
            a = self.M[a][a]
            n >>= 1
        return result

    def moments(self, points, degree):
        h = [1] + [0] * degree
        for x in points:
            for j in range(1, degree + 1):
                h[j] = self.A[h[j]][self.M[x][h[j - 1]]]
        return h

    def trace(self, x):
        result = 0
        for _ in range(self.e):
            result = self.A[result][x]
            x = self.M[x][x]
        return result

    def check_model(self, data):
        require(data["q"] == self.q and data["e"] == self.e,
                "Field metadata mismatch")
        if isinstance(data["poly"], list):
            require(data["p"] == self.p and tuple(data["poly"]) == self.poly,
                    "Polynomial field model mismatch")
        else:
            encoded = (1 << self.e) + sum(c << i for i, c in enumerate(self.poly))
            require(self.p == 2 and data["poly"] == encoded,
                    "Binary polynomial model mismatch")


@lru_cache(maxsize=None)
def field(q):
    return FiniteField(q)


def decode(mask, domain, cardinality):
    require(type(mask) is int and mask >= 0 and mask.bit_length() <= len(domain),
            "Invalid subset mask")
    points = [x for i, x in enumerate(domain) if mask >> i & 1]
    require(len(points) == cardinality and len(set(points)) == cardinality,
            "Incorrect subset cardinality or repeated points")
    return points


def verify_coefficients(q, m, k):
    import numpy as np

    d = load(f"coefficient_cover_q{q}_m{m}_k{k}.json")
    require((d["q"], d["m"], d["k"]) == (q, m, k), "Coefficient parameters differ")
    require(2 <= k and k + m < q <= 63, "Invalid coefficient-cover range")
    f = field(q)
    f.check_model(d)
    A, M, N = (np.asarray(x, dtype=np.int16) for x in (f.A, f.M, f.N))
    count = q ** (m - 2)
    require(d["complete"] is True and d["coefficient_tuples"] == 2 * count,
            "Coefficient inventory differs")
    require(len(d["sets"]) == len(set(d["sets"])), "Repeated stored subset")
    coordinates = np.indices((q,) * (m - 2), dtype=np.int16).reshape(m - 2, -1)
    coverage = np.zeros(2 * count, dtype=np.uint64)
    for mask in d["sets"]:
        points = decode(mask, range(q), k + 1)
        # Obtain complete homogeneous functions by inverting the elementary
        # generating polynomial, independently of the data's construction.
        elementary = [1] + [0] * m
        for x in points:
            for j in range(m, 0, -1):
                elementary[j] = f.A[elementary[j]][f.M[x][elementary[j - 1]]]
        coefficients = [1] + [f.N[elementary[j]] if j % 2 else elementary[j]
                               for j in range(1, m + 1)]
        h = [1] + [0] * m
        for j in range(1, m + 1):
            total = 0
            for i in range(1, j + 1):
                total = f.A[total][f.M[coefficients[i]][h[j - i]]]
            h[j] = f.N[total]
        for a1 in (0, 1):
            base = np.full(count, f.A[h[m]][f.M[a1][h[m - 1]]], dtype=np.int16)
            for i in range(m - 2):
                base = A[base, M[coordinates[i], h[m - i - 2]]]
            coverage[a1 * count:(a1 + 1) * count] |= np.uint64(1) << N[base].astype(np.uint64)
    require(bool(np.all(coverage == (1 << q) - 1)),
            f"Incomplete coefficient cover: q={q}, m={m}, k={k}")
    return len(d["sets"]), 2 * count


def verify_odd(q):
    d = load(f"odd_moments_q{q}.json")
    f = field(q)
    f.check_model(d)
    A, M, N = f.A, f.M, f.N
    roots = {M[x][x]: x for x in range(1, q)}
    domain = d["H"]
    require(len(roots) == (q - 1) // 2 and len(domain) == len(set(domain)),
            "Invalid square domain")
    require(set(domain) == set(roots) - {1}, "Wrong excluded square")
    rows = {row["r"]: row for row in d["families"]}
    require(len(rows) == len(d["families"]), "Repeated moment cardinality")
    needed = {(k + 1) // 2 for k in ODD_RANGES[4].get(q, ())}
    needed |= {k // 2 for k in ODD_RANGES[5].get(q, ())}
    paired = {}
    for r in sorted(needed):
        row = rows[r]
        require(row["sigma"] == 0 and len(row["masks"]) == q,
                "Invalid odd moment family")
        paired[r] = []
        for beta, mask in enumerate(row["masks"]):
            ys = decode(mask, domain, r)
            require(f.moments(ys, 2) == [1, 0, beta], "Incorrect odd moments")
            points = [x for y in ys for x in (roots[y], N[roots[y]])]
            require(len(set(points)) == 2 * r and not {0, 1, N[1]} & set(points),
                    "Invalid opposite pairs")
            require(f.moments(points, 5) == [1, 0, 0, 0, beta, 0],
                    "Incorrect moments of opposite pairs")
            paired[r].append(points)
    result = {"parameters": [], "moment_sets": q * len(needed),
              "fifth_lifts": 0, "odd_k_parameters": 0, "a1_checks": 0}
    for k in ODD_RANGES[4].get(q, ()):
        for beta, points in enumerate(paired[(k + 1) // 2]):
            s = points + ([0] if k % 2 == 0 else [])
            require(len(s) == len(set(s)) == k + 1, "Fourth-excess cardinality failure")
            require(f.moments(s, 4) == [1, 0, 0, 0, beta], "Fourth-excess lift failure")
        result["parameters"].append((4, q, k))
    for k in ODD_RANGES[5].get(q, ()):
        anchors = (1, N[1]) if k % 2 else (0, 1)
        for beta, points in enumerate(paired[k // 2]):
            for z in anchors:
                s = points + ([0, z] if k % 2 else [z])
                require(len(s) == len(set(s)) == k + 1, "Fifth-excess anchor collision")
                expected = [1, z, f.power(z, 2), f.power(z, 3),
                            A[f.power(z, 4)][beta], A[f.power(z, 5)][M[z][beta]]]
                require(f.moments(s, 5) == expected, "Incorrect fifth-excess anchor moments")
                result["fifth_lifts"] += 1
        for a1 in range(q):
            z = ((1 if a1 != N[1] else N[1]) if k % 2
                 else (0 if a1 != 0 else 1))
            require(z in anchors and A[z][a1] != 0, "Zero odd-field affine slope")
            result["a1_checks"] += 1
        result["odd_k_parameters"] += k % 2
        result["parameters"].append((5, q, k))
    return result


def binary_variants(k):
    if k % 2 == 0:
        return [(k // 2, 1, (0,)), (k // 2, 1, (1,))]
    r = (k + 1) // 2
    if r % 2:
        return [(r, 1, ()), (r, 2, ())]
    return [(r, 1, ()), (r - 1, 1, (0, 2))]


def verify_binary(q):
    d = load(f"binary_moments_q{q}.json")
    f = field(q)
    f.check_model(d)
    A, M = f.A, f.M
    tau = d["forbidden"]
    require(tau == A[M[2][2]][2] == 6, "Incorrect forbidden fiber")
    domain = d["D"]
    trace_zero = {x for x in range(q) if f.trace(x) == 0}
    require(len(domain) == len(set(domain)) and set(domain) == trace_zero - {0, tau},
            "Incorrect trace-zero domain")
    roots = {}
    for x in range(q):
        roots.setdefault(A[M[x][x]][x], x)
    require(set(roots) == trace_zero and len(roots) == q // 2, "Incorrect fiber map")
    needed = {(k + 1) // 2 for k in BINARY_RANGES[4][q]}
    needed |= {r for k in BINARY_RANGES[5][q] for r, _, _ in binary_variants(k)}
    rows = {row["r"]: row for row in d["families"]}
    require(len(rows) == len(d["families"]), "Repeated binary cardinality")
    subsets = {}
    for r in sorted(needed):
        row = rows[r]
        require(row["sigma"] == 0 and len(row["masks"]) == q,
                "Incorrect binary moment family")
        subsets[r] = []
        for beta, mask in enumerate(row["masks"]):
            t = decode(mask, domain, r)
            require(f.moments(t, 2) == [1, 0, beta], "Incorrect binary moment")
            subsets[r].append(t)

    def point_set(t, scale, appended, k):
        s = [M[scale][x] for parameter in t
             for x in (roots[parameter], A[roots[parameter]][1])]
        s += list(appended)
        require(len(s) == len(set(s)) == k + 1, "Binary lift cardinality/collision")
        return s

    result = {"parameters": [], "moment_sets": q * len(needed),
              "fourth_lifts": 0, "fifth_lifts": 0, "a1_checks": 0}
    for k in BINARY_RANGES[4][q]:
        r = (k + 1) // 2
        tail = (0,) if k % 2 == 0 else ()
        base = f.moments(point_set(subsets[r][0], 1, tail, k), 4)
        for beta, t in enumerate(subsets[r]):
            h = f.moments(point_set(t, 1, tail, k), 4)
            require(h[:4] == base[:4] and A[h[4]][base[4]] == beta,
                    "Incorrect fourth-excess binary lift")
            result["fourth_lifts"] += 1
        result["parameters"].append((4, q, k))
    for k in BINARY_RANGES[5][q]:
        slopes = []
        for r, scale, tail in binary_variants(k):
            base = f.moments(point_set(subsets[r][0], scale, tail, k), 5)
            delta4 = f.power(scale, 4)
            delta5 = f.power(scale, 5) if r % 2 else 0
            for z in tail:
                delta5 = A[delta5][M[z][delta4]]
            for beta, t in enumerate(subsets[r]):
                h = f.moments(point_set(t, scale, tail, k), 5)
                require(h[:4] == base[:4]
                        and A[h[4]][base[4]] == M[delta4][beta]
                        and A[h[5]][base[5]] == M[delta5][beta],
                        "Incorrect fifth-excess binary lift")
                result["fifth_lifts"] += 1
            slopes.append((delta4, delta5))
        for a1 in range(q):
            require(any(A[M[a1][d4]][d5] != 0 for d4, d5 in slopes),
                    "All binary affine slopes vanish")
            result["a1_checks"] += 1
        result["parameters"].append((5, q, k))
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--integrity-only", action="store_true",
                        help="check data identities only; do not check the mathematics")
    args = parser.parse_args()
    started = time.monotonic()
    count = verify_integrity()
    if args.integrity_only:
        print(json.dumps({"result": "integrity_only", "data_files": count}, sort_keys=True))
        return
    try:
        import numpy as np
    except ImportError as error:
        raise SystemExit("Full verification requires NumPy: python3 -m pip install numpy") from error
    verified = set()
    summary = {"data_files": count, "coefficient_families": 0, "coefficient_sets": 0,
               "coefficient_tuples": 0, "odd_moment_sets": 0, "binary_moment_sets": 0,
               "odd_fifth_lifts": 0, "odd_k_fifth_parameters": 0,
               "binary_fourth_lifts": 0, "binary_fifth_lifts": 0, "a1_checks": 0}
    for m, fields in COEFFICIENT_RANGES.items():
        for q, dimensions in fields.items():
            for k in dimensions:
                sets, tuples = verify_coefficients(q, m, k)
                verified.add((m, q, k))
                summary["coefficient_families"] += 1
                summary["coefficient_sets"] += sets
                summary["coefficient_tuples"] += tuples
            print(f"Verified coefficient covers: m={m}, q={q}, k={list(dimensions)}", flush=True)
    for q in (49, 81, 121, 125):
        result = verify_odd(q)
        require(not verified.intersection(result["parameters"]), "Repeated parameter coverage")
        verified.update(result["parameters"])
        summary["odd_moment_sets"] += result["moment_sets"]
        summary["odd_fifth_lifts"] += result["fifth_lifts"]
        summary["odd_k_fifth_parameters"] += result["odd_k_parameters"]
        summary["a1_checks"] += result["a1_checks"]
        print(f"Verified odd-field moment covers and lifts: q={q}", flush=True)
    for q in (64, 128):
        result = verify_binary(q)
        require(not verified.intersection(result["parameters"]), "Repeated parameter coverage")
        verified.update(result["parameters"])
        summary["binary_moment_sets"] += result["moment_sets"]
        summary["binary_fourth_lifts"] += result["fourth_lifts"]
        summary["binary_fifth_lifts"] += result["fifth_lifts"]
        summary["a1_checks"] += result["a1_checks"]
        print(f"Verified characteristic-two moment covers and lifts: q={q}", flush=True)
    expected = {(m, q, k) for ranges in (COEFFICIENT_RANGES, ODD_RANGES, BINARY_RANGES)
                for m, fields in ranges.items() for q, dimensions in fields.items()
                for k in dimensions}
    require(verified == expected and len(verified) == 238, "Incomplete finite parameter coverage")
    summary["parameters_by_excess"] = {str(m): sum(x[0] == m for x in verified) for m in (4, 5)}
    require(summary["parameters_by_excess"] == {"4": 95, "5": 143}, "Incorrect excess census")
    summary.update(result="verified", parameters=len(verified), fields=field.cache_info().currsize,
                   python=sys.version.split()[0], numpy=np.__version__,
                   seconds=round(time.monotonic() - started, 3))
    print(json.dumps(summary, sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/m67/README.md <==
# Finite certificates for m = 6 and m = 7

Run from this directory:

```sh
python3 verify_m67.py
```

This command performs the complete finite calculations supplied by this
component. It does not offer a hash-only or sampling mode. It requires Python 3,
NumPy, and a C++17 compiler (`g++` by default; `CXX` can select another compiler).
Assertions must be enabled. Python `-O` is rejected, and compilation with
`NDEBUG` is rejected. Compiled executables are created in a temporary directory
and removed. The certificate files are read only.

## Mathematical scope

Here `k` is the code dimension and `m` is defined by `deg(f_u) = k + m`.
The finite reduction applies the sufficient exclusion results proved or cited
in the paper, including the Gao-Li majorant evaluated with exact integers,
and recomputes the lists of remaining parameter pairs. An entry in these
lists requires a further argument; it does not assert that a deep hole exists.
The lists are partitioned as follows:

| m | Argument | Remaining pairs |
|---|---|---:|
| 6 | Equations in h_1,h_2,h_3 over odd fields | 147 |
| 6 | Full normalized coefficients over GF(27) | 2 |
| 6 | Equations in h_1,h_2,h_3 in characteristic two | 103 |
| 6 | All coefficients over GF(16), k = 4,5,6 | 3 |
| 6 | Degree-eight dimension-two classification in the paper | 10 |
| 7 | Equations in h_1,h_2,h_3 using the same families as for m=6 | 196 |
| 7 | Families from m=6 with one fixed parameter excluded | 46 |
| 7 | GF(169), nine fixed families with scales 1,2,8 | 18 |
| 7 | GF(49), all 1771 admissible triples | 1 |
| 7 | GF(169) three-point multiplicative-orbit construction | 39 |
| 7 | GF(256) three-point multiplicative-orbit construction | 42 |
| 7 | Seventeen further families for equations in h_1,h_2,h_3 | 25 |
| 7 | Full normalized coefficients in eight small cases | 8 |

The totals are 265 and 375, with exact equality and disjointness checked against
`data/residual_registry.json`. The dimension-two degree-eight argument is a
mathematical classification, not a finite scan over all ten field sizes. Its
GF(16) normal-form check is supplied by the separate degree-eight component of
the complete supplement and is run by the top-level verifier.

For each family used for equations in `h_1,h_2,h_3`, the verifier reads
distinct field elements, checks the required square or trace-zero domain and
any excluded parameter, recomputes complete homogeneous symmetric functions,
and checks

`{h3(T) + A*h2(T) + B*h1(T) : T in the fixed family} = GF(q)`

for every `A,B` in the field. Thus every one of the `q^3` coefficient/value
triples `(A,B,C)` is tested. The 46 families with an excluded parameter use
complete homogeneous symmetric functions, with the
increasing recurrence `h_j <- h_j + x*h_(j-1)`; an independent descending
elementary recurrence and conversion to `h_j` are also checked.

There are 129 shared families (77 over odd fields and 52 in characteristic
two). Each is verified once and reused for both values of `m`. The nine
GF(169) families are scaled by exactly `{1,2,8}`, and every subset containing
`1` is removed. Their complete homogeneous symmetric functions are recomputed
from the scaled points.
The seventeen additional families include eight GF(243) families, each with
5500 subsets, and nine other families. The GF(256), r=8 family contains 6000
subsets; the other eight contain 2500 each.

The orbit verifier constructs admissible subsets for every required value and
every claimed dimension. In the same exact integer recurrence it checks the
restricted subset-sum count bounds: at least 11 over GF(169) for j=3,...,13,
and minima 1 and 12 over GF(256) for j=3 and 4. The adjoined additive GF(4) cosets
have complete homogeneous symmetric-function values `(h1,h2,h3)=(0,0,1)`.

The small-coefficient verifiers read the fixed bitmask or binary point arrays.
For `m=6`, the three GF(16) cases each test all `16^5` coefficient vectors;
the two GF(27) cases test 571592 and 40151 normalized classes. For `m=7`,
all affine orbits of the first two coefficients and all choices of the next
four coefficients are tested, totaling 9115498 classes. In each case the image
of the final coefficient expression is checked to be the whole field. The
normalization arguments and constructions that adjoin points are in the paper.

## Files and fixed field encodings

`verify_census.py` recomputes the finite reduction; `verify_coverage.py` checks
its exact allocation. `verify_moments.py`, `verify_q169_anchor.py`,
`verify_q49_anchor.py`, `verify_orbits.py`, and `verify_c3_arrays.py` perform the
symmetric-function calculations. `verify_small_m6.cpp` and `verify_small_m7.cpp` perform the
complete coefficient checks. `finite_fields.py` and `small_field.hpp` supply
fixed polynomial-basis arithmetic. `SHA256SUMS.json` pins all public source and
data files in this component.

An integer `x` represents `sum_i ((x // p^i) mod p) u^i`. The modulus lists in
JSON give polynomial coefficients from constant term upward; a monic leading
coefficient may be included. Binary integer moduli encode these coefficients
as bits. These are the fixed encodings used by the certificate arrays.

| q | Modulus | Use |
|---:|---|---|
| 16 | u^4 + u + 1 | Small coefficients |
| 25 | u^2 + u + 1 | Shared symmetric-function families |
| 27 | u^3 + 2u^2 + 1 | Shared symmetric-function families and small coefficients |
| 32 | u^5 + u^2 + 1 | Shared symmetric-function families and small coefficients |
| 49 | u^2 + 1 | Shared symmetric-function families and the full 1771-triple check |
| 64 | u^6 + u + 1 | Shared and additional symmetric-function families |
| 81 | u^4 + u^3 + u^2 + 1 | Shared symmetric-function families |
| 81 | u^4 + u + 2 | Additional symmetric-function families |
| 121 | u^2 + 1 | Shared and additional symmetric-function families |
| 125 | u^3 + u^2 + 1 | Shared symmetric-function families |
| 125 | u^3 + 2u + 1 | Additional families with a fixed parameter excluded |
| 128 | u^7 + u + 1 | Shared and additional symmetric-function families |
| 169 | u^2 + 3u + 1 | Shared symmetric-function families, nine scaled families, and multiplicative orbits |
| 243 | u^5 + 2u + 1 | Additional families with a fixed parameter excluded |
| 256 | u^8 + u^4 + u^3 + u + 1 | Shared/additional symmetric-function families and multiplicative orbits |

In particular, the two models for q=81 and the two models for q=125 must not
be interchanged. Every data group selects its own recorded model.

The component contains the fixed witnesses and mathematical verifiers needed
for these computations.


==> anc/m67/SHA256SUMS.json <==
{
  "README.md": "a79c1fb50ba6638d085918a50876ad1307d0fedb0e5e5ec29ff3909ce5bd6831",
  "data/m6_small/q16_k4.txt": "16a33228d57f86176909bb7b8ea793e960d19e88112fb9952a26cbc95152fd1e",
  "data/m6_small/q16_k5.txt": "51f2331c193e4b462dfb248757dba2c16733af1f2fbee1e60daf65190ae65801",
  "data/m6_small/q16_k6.txt": "6c6ff057e4a67d9602d16217c6d5d20b6ef9d4d2fa1758b99de6c70e3bb98abb",
  "data/m6_small/q27_k3.txt": "df07fbfed963f06a50fb93937bc524978475c351831e70ce1c466fd6c231e456",
  "data/m6_small/q27_k4.txt": "1cac1d3c57fc9e01247d87a947e9a031cd6556de3b9a3a446ca7cc633d5f1771",
  "data/m7_c3/manifest.json": "6b8ddfc0f8e94a5077e8020b732885f2a035ca5da0b26250ad8a2bfef4a180dd",
  "data/m7_c3/q121_r8.npy": "865309b9568c6931bbbfa5e35b650cc8923dd76c08222bd3405b807d2a1ccfc8",
  "data/m7_c3/q121_r9.npy": "4d9c5036f3cedf6f7e5ed44a9bc49e7de52b95986cfd382f80fc5cb764d62de1",
  "data/m7_c3/q125_r8.npy": "737afdad45d0eadea5ef3c1f341530b4b5ee1584f3dbb2ac0a6afb603cb7d716",
  "data/m7_c3/q125_r9.npy": "5deb39e1a4c580457b48998b37f53dc36ac4d2d7acfecca7ea682e46affa895f",
  "data/m7_c3/q128_r6.npy": "e4601c9f68ca92bd0f6da812374c996ce14221936cfb983d4c60b67bce46fcd3",
  "data/m7_c3/q243_r53.npy": "9c1a0da420bb327ee636dd290783fb495768131188d08d8a5cf298225f66ccc9",
  "data/m7_c3/q243_r54.npy": "89df7024165c80ee99afb814a8803b3acc283572084a99f35b1c0d4524f26fba",
  "data/m7_c3/q243_r55.npy": "bd7455bf8df72c38599c6c05c4841fbfa7232440071efb8d475e1c7436543e77",
  "data/m7_c3/q243_r56.npy": "9d5adc4c1222206aa613339c7b04d57e0726e841cb4cf5ec6859881abe3d24ce",
  "data/m7_c3/q243_r57.npy": "c941b411bd03057c9d0b041cec66a9e0244fb9007f6d237bfe296bbef9e14994",
  "data/m7_c3/q243_r58.npy": "354775637c50b187de1be480b814ed84ea06206fc7d2a489e1c3187b7f03fb30",
  "data/m7_c3/q243_r59.npy": "d11257fc587742531f84e9ca2f90f998b68ea62a2d86e696e4733ec82add3d85",
  "data/m7_c3/q243_r60.npy": "7262c752b2ef46e4b48a2b226e9bf07cd8a18a7f8e255e5188c1678fdee37d14",
  "data/m7_c3/q256_r8.npy": "998b7843617c4451a3319e881c3b3e5d215ae771866e8022ad081b93f183f795",
  "data/m7_c3/q64_r4.npy": "e6b8e7e2a039e263efce116dde53cce3b0e54ccf212b65a605adde44d3d90c1c",
  "data/m7_c3/q81_r5.npy": "b469637ecd47a22c80ef1c7d18cbe367295c0777d6354b53838263823ef0233a",
  "data/m7_c3/q81_r6.npy": "5da1223d1c027cc399bf09d4328400a114b2def52090bba25bbb433dab5370f9",
  "data/m7_deletions.json": "5ee02ff45590edc5fb15ff1e3065969de71f88a170b4831efd376c70adc55602",
  "data/m7_inherited.json": "8dabba74c604da043e828dc89d6f448109102b4ebf31584a555148ca64c4e86e",
  "data/m7_residual_after_inherited.json": "516d45503ffb219ea4b0053944468d42990e6b84333a2be6036495297503f637",
  "data/m7_small/q16_k3.bin": "bd7cfe68c265bb2c645b1ea031aba1c9d939aa283a7e2dcbf860d27d1e80981e",
  "data/m7_small/q16_k4.bin": "5537deb63034239a9109bf7af8c8bf888a7b0f42b2b053c6cc04c368b0ff91c6",
  "data/m7_small/q16_k5.bin": "61f200ab163ed2973d3e1ae6640274b6f564f5264ff327e440b7ffdc4eae12a7",
  "data/m7_small/q16_k6.bin": "73f9c0b865aaeebda2a04c39874dac6ebebd824bcc07f4bcb2e7a923967b2385",
  "data/m7_small/q27_k3.bin": "1c14654bf78d690a6971da884b8a34d8e2311f0abb82a868db23c964952532af",
  "data/m7_small/q27_k4.bin": "fb1acddc5fa89fca7fe080c9320f7f5aca152d307f54d02119a94f5a50961733",
  "data/m7_small/q27_k5.bin": "3949096b37d60ed2368cd5141a81c6ca6c37db7a0ee93eca1aa1939a64276c26",
  "data/m7_small/q32_k5.bin": "9a1f95ede609f047accbf1a5b642e5fa81558125cfdf228c7ffe1aa48afa485d",
  "data/moment_families.json": "374298ca45255dd699a95cb5beaf1ce74365de26968ca535f7745ce62944176a",
  "data/moments/q121_r10.npy": "adacca97471f446775d26b7e48570782b479f7dc88cc3a018eab684542599b46",
  "data/moments/q121_r11.npy": "7f6d83d42905ee77f5132d5ad9c6e6ab4c44309d02c3b12c7fad3545c51a4ce3",
  "data/moments/q121_r12.npy": "abb4855c7aaf0d0079164875e5f308ac02ff1da84ff29d45718287468ac5b5e4",
  "data/moments/q121_r13.npy": "f5e3e0224c79f990a7a0bf2eace53b5f1bd17481eead8edae65defab9bad1cf4",
  "data/moments/q121_r14.npy": "7392b9a525d736e2432fbd0532266aea62a1b178664c77d959fe44910dfb5035",
  "data/moments/q121_r15.npy": "07bdcd57fe9447ee8b905425da9caacbf10dba93c0efc33a8c9a6d1ebb114de0",
  "data/moments/q121_r16.npy": "e35cba282eaf80c2b304434a7370f8ccdde15d21685aa80e1bcbfec81d69e8aa",
  "data/moments/q121_r17.npy": "8771b8e32e49251ba960d9b87ac68246dafc6c09973118ab8a218a30109c678e",
  "data/moments/q121_r18.npy": "827ea0624020b666e5d7f15d320279c62f2a98c821b64c54672446d8dea98d37",
  "data/moments/q121_r19.npy": "cfb391cf23a3496bf094eb143bfe5990779504f535198e21c251d1a1fc310c57",
  "data/moments/q121_r20.npy": "625f5c7cbc1ff6dae0c5f838c9bd4d51642a70b95a6d171ffc9953084f6f1b3b",
  "data/moments/q121_r21.npy": "7e3debb53488c152d3c80877321b7fdea1dd4fcc9045469d3585989692124cb1",
  "data/moments/q121_r22.npy": "d92ec7e8da1af9f89265a6e34af34998b8eb4e42c4d90c1b29744b273cccc31e",
  "data/moments/q121_r23.npy": "ce67d5b19af9ae391966bda67ad80c84ba380ca2845911bc879fdddde974fa4c",
  "data/moments/q121_r24.npy": "852dcdce12127688d8c1b366e715218dc8969ef118b713ba51d853de6a5b76e9",
  "data/moments/q121_r25.npy": "80c92418c7155d4650cbc2fea7d52902fa27758e90967b1bc159f02a293d4265",
  "data/moments/q121_r26.npy": "14cad782f805b8d25c883b528d41b6d401f698549f9c332c1f779314367ad840",
  "data/moments/q121_r27.npy": "96520a835dc38b9935a4479c8114f48a6c637d4eac6a4bfc34f041c24eb9d86e",
  "data/moments/q121_r28.npy": "1353de506a30fb15100fcb21065aad437b5a0c5298d134e0b99beca38a98a509",
  "data/moments/q121_r29.npy": "9c2e7e7eda1818e9e81d97de7874a68d9724b5312b609b4c864c6a6b16522d65",
  "data/moments/q121_r30.npy": "aaf2216638ca04d3b4a0e9cbf1477ca9c11ab62b68cf41feefdaef7e4794a752",
  "data/moments/q125_r10.npy": "5b807dcf040515ef9eeb2c1165006a80b9a3e52be16dc9c5a66c3a7f9041661f",
  "data/moments/q125_r11.npy": "2ab50f449090de288e03bddb97c5a4ea167391c114777e784b4d4c56018246ea",
  "data/moments/q125_r12.npy": "ede8895917f216725923ae8893a442ab47d72418ffe7e944895a86f81c9f0747",
  "data/moments/q125_r13.npy": "5ff040ad405293105249c4a1a5a9556b2866b9769225e3d576b60a6dd612cd58",
  "data/moments/q125_r14.npy": "285c036ac3cf36ce62e65630c9212550148b37d63549fe6d46e0b31edd1509cf",
  "data/moments/q125_r15.npy": "8f8b0350f9740f2e4dba16858366136c1a429329a510b007a98a7c058a78bf97",
  "data/moments/q125_r16.npy": "4f320c52a607aafa9082c7a730bdabb719a1454461bb620222a8ebad86a3bf89",
  "data/moments/q125_r17.npy": "ebf6dc077bef61a684b4c6eadfa4d3d01967393fb306edd886b1547e7d82b4ba",
  "data/moments/q125_r18.npy": "281804f84dbcdee45643b359ad238fb9ea592b45a31cb62586e308fe91900a76",
  "data/moments/q125_r19.npy": "424f5f88a9b0167af9a8cbbf302c23a68f2e407ccff6b7e445ca95f39a5581a0",
  "data/moments/q125_r20.npy": "5e1e8f351af94d8ad839aba55d8abf78a4d108fed29aad3f5f7fe6c177678af9",
  "data/moments/q125_r21.npy": "9af5da50d6e3b5f56b93ac1f2b9946852fec7d55d6f786f7cec66f88c5814434",
  "data/moments/q125_r22.npy": "f5ff9a88d57d2751bee211e35e10702716c7f28cf6bde25500350e91186f01bc",
  "data/moments/q125_r23.npy": "23cf69452bd2286985026bf64f1b5d71fdeac605e9e3d890fe57585dc1c4bb14",
  "data/moments/q125_r24.npy": "5f19c43ee5a7be04d755ec07b4daab670bcb7e753b8485a27360d235d03f7973",
  "data/moments/q125_r25.npy": "8ce8ec0f05f99d9fe8308bb14d6b1741cd83e8f8c554c2daeffb3be8454f74d1",
  "data/moments/q125_r26.npy": "13c1acfb629b358b633f3f6a7ae8898797a6d7d397601bad1d1917bcdd6ff449",
  "data/moments/q125_r27.npy": "dcd4fcef9a39ae129a25871cefd11f96c10e2fd0c3877f81965056d4566bf8e1",
  "data/moments/q125_r28.npy": "4800700998389fb11644d2a65398a286a36de4a2b2bf77d7260f1182e319c53e",
  "data/moments/q125_r29.npy": "dbab6df52a97dbfdd4aabcdbbafa95d7790d4c8a483de40b235e78a952263604",
  "data/moments/q125_r30.npy": "1ea6130d38408a28771f07336d5d1e1b20f434ff4bc3e2cecf6e4520ce316754",
  "data/moments/q125_r31.npy": "4d3bb1b1df6156d6ec88403ce2452ac543561fa660bc6fd38bf125d53ae39b5d",
  "data/moments/q128_r10.npy": "51936a91c79119065ea6e53f6a3d05176392be79e4037ed0a5f5fd692238cdb7",
  "data/moments/q128_r11.npy": "27c6ded5f17b7656ba4e8f14a864c7f75478b60c729e7bfe4efa48646edb7613",
  "data/moments/q128_r12.npy": "f15699a8885d0b05447fb82e9bec96d8bb706dc698215dbe127e958f65ed7f97",
  "data/moments/q128_r13.npy": "89e6f135c8727a5d9829ea4e7371579d68684fc031335f6827d0f76928cfd63c",
  "data/moments/q128_r14.npy": "a7f1dd59ad81bafe2a455979e963b4e5c49393cdffd5b1d0b75877b17a2335a4",
  "data/moments/q128_r15.npy": "ac95df6ed5c488a20f2ca6f7bb084b89d0df934df074c8e060f69baccb4d596d",
  "data/moments/q128_r16.npy": "5a323e05ca11bdf767f0bcfbfeaf49e17910bcd4e4c6f24c057def73bdb838d9",
  "data/moments/q128_r17.npy": "2f9ec0e51e182e035c19226062a587a091da117a2ec117950bd8ba8da30ffd85",
  "data/moments/q128_r18.npy": "d69a5a520354a1ddd0ae2d2b3db4dcf1729f7a9900df76297abbb2fe620dbcaa",
  "data/moments/q128_r19.npy": "c8179b20806ad4bd6a61d6f4cb2d571c4683086ece34920125ea60a8dd374ed1",
  "data/moments/q128_r20.npy": "ee59ad6cfb466fc0fd34394cad9cd87a98509b39f2cee392225ae6ea98554873",
  "data/moments/q128_r21.npy": "4b090ea03790fc9840e6f70b3ef7093dd7c3f508830a469b1214835a17220dff",
  "data/moments/q128_r22.npy": "b9a8b094fcfafe238bb1213c5c9c9a053cbe9667904d05f2216da6f16e93b019",
  "data/moments/q128_r23.npy": "f03057735046876d4185d565f478d07413523cb6ce38f31eec1b0aacb9aa8d70",
  "data/moments/q128_r24.npy": "9ac480d69d664a242dea4591fb7c6c49a359186405979ba0ecd00448cd3f4a52",
  "data/moments/q128_r25.npy": "ffe7f534f2af16d4ef81c1d226d1f12d1638b6502dbd780d0105b85b6801c488",
  "data/moments/q128_r26.npy": "1f070027179cf115d4ccf977c6c56b310ac7dd77de0033e525d97e32788e4710",
  "data/moments/q128_r27.npy": "84f9dbc380d48c810626b2da9ab6b2bb4f464b0c19398fe0b4dca584af0289e4",
  "data/moments/q128_r28.npy": "2eb294f5a10bbf5e45ba97af1e8192b9115fc4efb87678d648e877584bc373d7",
  "data/moments/q128_r29.npy": "5659375091da9d949b519031ef5fac6b0ca0eead39df952fb08b445281ae23e7",
  "data/moments/q128_r30.npy": "503835505c96553313cbf7bf4131c5f77360c872912992f61135e454384f154b",
  "data/moments/q128_r31.npy": "cc33c3b2f4987cedc42d10859f072a55a972ee0ed8c7615995562f154b72395e",
  "data/moments/q128_r7.npy": "d6a22c4dfb416dc649a38e8365fa38ef0b23feb9e2a6f5005ce4f00de5fc004d",
  "data/moments/q128_r8.npy": "639ac4b52a17d225f0b2bcff5ae03f58a4ae5fe88cf1918f4118689684fd6c23",
  "data/moments/q128_r9.npy": "bc848759e82669b17bbc3c9a6914af94167f6b68b80a06354cf58694db27c292",
  "data/moments/q169_r40.npy": "f917ada3b54ec30bbc5d6b467d51ec919331f091a11ebc9b3bb702cf0d28de2c",
  "data/moments/q169_r41.npy": "b429fb8ffb7f1ce295d05c5b97a022dc31f679305db9e10ebed19a7d5e11c7cb",
  "data/moments/q169_r42.npy": "77af757321759917ad7ea67ad136d40ff55242800b43b9691abebd1cb75fd0f2",
  "data/moments/q256_r10.npy": "ea7c730288d92491206bb302672dee6ba2a3fb6f4364d2e37c7f85f7de59311c",
  "data/moments/q256_r11.npy": "0ca46b7ebf0fa6c07ec1a9b62d2cf4c2fcf4e5ef6b539e95ff4f4dc264df550e",
  "data/moments/q256_r56.npy": "5930692668e2d642dc5ca54a38c154d96844fb7bf55375111bb11659e429c16c",
  "data/moments/q256_r57.npy": "0c3b14818421e9b23d2427edc06a1e9993b7d017bb9aea16b2a52a62e2632615",
  "data/moments/q256_r58.npy": "fff4d2f692ec503f2d40d004d719cbb554e24b52b0c151f7b8fc4b062108b298",
  "data/moments/q256_r59.npy": "d3d5e866fe7d559da2f0f1f038571e28551dd1c4d0d99f49097948d35897c69c",
  "data/moments/q256_r60.npy": "92ca318bff9aae7c5142739a91f67708280e2e24d02c932bb4d627b692939faf",
  "data/moments/q256_r61.npy": "b428379b8d4ef7ffb9b564d0c471a4e668d8e16618b579ad58f0b6b580ed8270",
  "data/moments/q256_r62.npy": "24958ddde176bae56fdd84a06333df4b6e6ce13d0e7b17b961ae1f565fff29fa",
  "data/moments/q256_r63.npy": "14012c422349c5cbff175ccd9ccbb315d4032410a801b9df4a7bbf1cdae42da3",
  "data/moments/q256_r9.npy": "92f20e657a623949ecddba9c67b4d5ccc8d08fe51a02be721829dd7507441c72",
  "data/moments/q25_r3.npy": "cb91e36d93a4e0ed86c2d34110a49c319c6c79f4aa77ec098ca8da87ae54f4f6",
  "data/moments/q25_r4.npy": "6b2b6bf99be5c5df31e50e096014f8077fb7e513326ee7fe17ed9abfe3caa873",
  "data/moments/q25_r5.npy": "be908ab59d28376be0daf18aa444c62c9e518f0c62df54dfbf6a24a55ebce7b4",
  "data/moments/q25_r6.npy": "19e4e92dacdbd710556d8db2a76138a8f6f1205242284155c501b470318bfbb2",
  "data/moments/q27_r3.npy": "dbd173dbbf4bc671067d98fdefeff1d1ee78b51e942777cfe2cdffbc111abe64",
  "data/moments/q27_r4.npy": "62cbd8d892324b91064c7f1485a6136bb943ee4068767ab40d813abdb0e03044",
  "data/moments/q27_r5.npy": "a738fed3a842f5e010682eb7ccc51b320e59fbf8499543d3aa08eb1c09adab50",
  "data/moments/q27_r6.npy": "1c980b2b8b069ca3faf6b3cc60b1e1fb19f2a273c6fb2c912ae5172c5c62b1be",
  "data/moments/q32_r3.npy": "96c50ba7d1e2a18c67dcc0e8aac5028506a68c479057cd7d59cd952fe841ff7a",
  "data/moments/q32_r4.npy": "1bcc4bd8cc7bb69d9b96a103954b62464312627023e7a9a43fc342435acca0fa",
  "data/moments/q32_r5.npy": "ae5fca6046f297f5ddbd26ee40f59fabfed0f5912ab2e7acc3e42e52a304772d",
  "data/moments/q32_r6.npy": "6a0c04382905a20b5c6c5994351122314c86f8f756df1494ede529acf5691825",
  "data/moments/q32_r7.npy": "1cc1af09c3348710552a90f8f58978391c496ade96e82cabfef91d9c59dc7e28",
  "data/moments/q49_r10.npy": "a1161188fea0d6b801362d73eab497cf72d5c51e979b2c0438cdaf76bc0a8847",
  "data/moments/q49_r11.npy": "a13e0304dba220222147beed37fb38454b25657f20fc01c2a886fdceb7f0782a",
  "data/moments/q49_r12.npy": "b20df55b1355c1a9b24f0519b2405bccdeb8ef0f315c8a4d6129ad4bfcf7f1aa",
  "data/moments/q49_r4.npy": "1e1f4997d8b0ac0d481119357c364452328d10d98813de95b83ce20014dac0c3",
  "data/moments/q49_r5.npy": "f74cc881e586a81dcfd278136ce813119aad81de2772dc32b20e70726bda6895",
  "data/moments/q49_r6.npy": "e8cdb6663032426b378208cf0ef92c52dd9ad8b767fbb9dd8dc7c946a7a153d7",
  "data/moments/q49_r7.npy": "0e19e73ddeb5802a9f3d3a9a2d12f78b6518fd428e758e6f55a54bbcc26faf8a",
  "data/moments/q49_r8.npy": "016b74f65a18c0abb41d798ed0ef1b76ef953a64618af1b7f14cdebb311ce1fe",
  "data/moments/q49_r9.npy": "c737052e31290d344440bb0eb1bbdada728d9a9e277f6800f62443bc4371bc8e",
  "data/moments/q64_r10.npy": "bd2e76e5d5195c72ef8365c38eece73f75aba4461740d5c2881dbeb47f2ba0ec",
  "data/moments/q64_r11.npy": "c145bfd5a26813921b7ae5cb4f6e09ac40c6959511039640d332616f4e86b994",
  "data/moments/q64_r12.npy": "6f8728e3d464a1fff7cb30049231ac96c1ec18bf1232dd0ed55bc160b893b57d",
  "data/moments/q64_r13.npy": "ca34b6c21b4fc4eb241c62970dfed380d8f012ecbf9292add5c532af1938042e",
  "data/moments/q64_r14.npy": "ffd713d70a67be9188eb1b6706b9eb049c101e09ea8b4a3735be83644c62516b",
  "data/moments/q64_r15.npy": "7e30d52bf8ffc2796b47c1153e004e14d854f512743727af9572c64c6ffe1e42",
  "data/moments/q64_r5.npy": "358825c99f53b7b2e7d631dd3da1a5f162e9dd5acfb4b5c9b7d06cbecfc12b26",
  "data/moments/q64_r6.npy": "36dbb23cfffb1fada9aa6a5a183ce32fb5e340d496213a2addde6e1cc6ffdb79",
  "data/moments/q64_r7.npy": "7add117460ae56cb53d3ae212c84164e75224e765409691cb2b0a52b211507c6",
  "data/moments/q64_r8.npy": "ec009866060765eabfbd5e11bff3d438de8f924e17a27ac468b31621c3e9463e",
  "data/moments/q64_r9.npy": "1093ffa5476430fd111fbe47173f2caa8fa4d6e7c0d97a61b24dd6a7a9dd81f0",
  "data/moments/q81_r10.npy": "632d2e8469a67f4a5ad3931271c947c22e0f8d83e27adb8af3015da871acebc9",
  "data/moments/q81_r11.npy": "71e9edc3ce3edbb8c83df7af3146c33985e56efd88ccb02e635bf23d2e9b254f",
  "data/moments/q81_r12.npy": "fe33e8b74228f109e65d9b345340ef5383f576ab1a7b09048768cd2cc3157e76",
  "data/moments/q81_r13.npy": "bccd977c90c24ff9baca878717d18873a45b6465d29589e4c32fd4456f1903d3",
  "data/moments/q81_r14.npy": "71f98e555a796fd878c76e484426f8dc729e37aa9aa672d21a179142dd30b7ff",
  "data/moments/q81_r15.npy": "2b233ce7f9523b8dc75d42671987172259310f426d377d8b7298215818a886d9",
  "data/moments/q81_r16.npy": "b7eb4a231a4377b6a0824e6ebbd7938bc63fafd9f4cf8424c0c45ea5922c14aa",
  "data/moments/q81_r17.npy": "7f347e8c3f67ce42a87cbb669f29dc9236440648ad1f58c8c908325eff140ced",
  "data/moments/q81_r18.npy": "804a976e1c812f363595e6777edbb1e6c0db5a65e0be15bb99e3846baf07869f",
  "data/moments/q81_r19.npy": "b48295e144d15053eba4630c92c64c5c2bf3956262c2736b86807c662ac3544a",
  "data/moments/q81_r20.npy": "536c888eb90e28dc328486fd14844ff838eb17106046fce8906999fedeab3150",
  "data/moments/q81_r7.npy": "5c27d75d43005c8e1bf527e4abaf1dafe0bed9aa5687eda3b95169a3d02b9244",
  "data/moments/q81_r8.npy": "f7e3312cbc44477b34c06711206eed32dbefe7935e81c67d7b2ff34fef8a97be",
  "data/moments/q81_r9.npy": "b94c4ed3831aa4e9e71b30e2f4836ff8a55a487acb48a51aa20749981806960e",
  "data/q169_anchor/manifest.json": "1b4d0b50c4ad27335c211e3d8189cb29307a338d29cf4e10e431d12ece0d3cf6",
  "data/q169_anchor/q169_r30.npy": "49e851899f51ad3b8a3a7eec2bcfd5e76ec79e47b2c4e06defb965126dceb707",
  "data/q169_anchor/q169_r31.npy": "a423925bb11f604c601946a20bd3801e360fbffd23011baa77f68d1eba6a0775",
  "data/q169_anchor/q169_r32.npy": "7fb196675a8961d69b9a53764ed36cfe8b6397fc4e46cd0c355f8b21d011e295",
  "data/q169_anchor/q169_r33.npy": "6658e422e9b2c8f1618cdc6cdda7fb7f059b64621c1de8df1689785f0dec3edb",
  "data/q169_anchor/q169_r34.npy": "dae7c1227aeca0a31a32dd99d10ecde9c02fbeadd79993a61cb5f8696f48a368",
  "data/q169_anchor/q169_r35.npy": "8de7be00635d27d39347048f2b6d3a6c2a626240bf2856cc78ef4435523b9fce",
  "data/q169_anchor/q169_r36.npy": "930c2a797bac01a82fa412e20f6b83d7f2c0947e3d1a6a27cabc4d0cd9c974d9",
  "data/q169_anchor/q169_r37.npy": "eb7832a54ef0aa427b13788c9d86b8827a39c0f08106e2b00b332ded6f43900d",
  "data/q169_anchor/q169_r38.npy": "885fe3b844e791d692e1d6fef145bee5915add79b12fac37872e56457b65c584",
  "data/residual_registry.json": "33aeef74eecfdb151ca6b2692d64abb986a354759894d706bcfb215e3ad72b66",
  "finite_fields.py": "75faf3e4619522eabcf63d3776f917a30ad14bedb4da35ce106152a3f4aaa401",
  "small_field.hpp": "08f8db42f0a0ac34e8285219f291f377ea241c8155d2a24414dae20152477216",
  "verify_c3_arrays.py": "59bbfa9a6f8b758b5d75e5eba80065521e5fbda57341cd81a5d0d0b477245795",
  "verify_census.py": "417db05014c4a069055d182902ddfca2ad47f6fd0f2c4482bb2a2c16c472df78",
  "verify_coverage.py": "664c9ada7506b9e574e6e2d21e47e550adc25ec624045408f527eb18e8028f94",
  "verify_m67.py": "a53e932322a0e55d4a4d1b839ce7132c62e6eff245bfcca2611c2fb1b4fc0dc6",
  "verify_moments.py": "1761f80d6bbce99316c424c5d16b0bceac4a15488e799c1f07f3dd2666a1dc9f",
  "verify_orbits.py": "f9c70c2d95b20a536895e52f6725e68734c3787b7b120057de74ae7689d66c9a",
  "verify_q169_anchor.py": "7e272d877c5ce115417613ec13c1222b5c9ffc962dfb673c5f991c234d971397",
  "verify_q49_anchor.py": "42601b632b02abc97ddb4ee3590cf58f430df522cf3aa86bac9a1f495bb8ccfc",
  "verify_small_m6.cpp": "04005deb25614f062eafe9c29de49a5dc7b99fd19a737424441bf59b5f9ef892",
  "verify_small_m7.cpp": "adceedbbf1e34f5f7e3ddfd07f5624ed48b17931112a1ef929073e840f6aa3da"
}


==> anc/m67/data/m6_small/q16_k4.txt <==
20554
36933
24904
36384
26689
41281
689
1163
18824
36098
36480
41219
13058
32839
17220
4804
33349
33094
11456
3248
33504
20688
2691
33548
38946
11270
1249
9008
10408
4742
25696
41990
20804
10313
20224
16609
35846
23568
42018
2438
16915
12806
35920
18565
8741
33411
11072
14912
49297
403
24583
24992
20614
4492
6312
4760
25633
51716
32870
50186
5412
17446
598
33616
13444
9297
23556
17992
6913
53440
37898
54274
21121
30721
16556
3393
25620
2852
41408
1816
21696
33302
18457
9752
8489
1063
9368
54784
28801
9857
20491
1315
10501
10352
369
16596
33811
12434
2126
43014
45092
20617
49568
45344
20753
49304
16963
33354
8376
42242
18474
6680
25112
42120
35843
2201
33098
11269
33488
49824
9808
331
45059
33417
19504
6665
1795
6155
12340
2642
49537
35845
17744
33889
2101
3396
20487
10882
11300
5196
12421
41128
370
9872
20494
34128
2882
2134
737
54276
18768
19714
2257
8900
8219
33940
33956
32966
41121
803
32965
38656
5896
3148
25408
5638
32915
49290
2442
6338
21552
34947
1347
37264
24912
13826
57424
4649
10626
2377
51296
37900
7177
20760
29728
10112
51776
10505
835
230
16483
1084
11784
4210
27652
32952
33161
7456
6277
32843
17415
16836
58369
421
59456
35338
376
33170
17608
2105
8524
962
35394
21312
18481
29824
37424
37160
8732
6692
626
16486
2753
20580
33865
8898
60416
21664
41057
45122
5258
57888
35337
2373
27680
28678
1840
21514
24709
2825
40974
34900
43020
9864
7425
52480
412
3488
16740
4179
5635
12547
50200
35592
28690
1442
18992
1444
13572
33992
25857
33074
33384
57864
12688
53764
25672
35096
46208
17033
1413
33308
13840
17929
20547
9776
1704
2760
47112
36224
12936
16778
34144
34096
8492
22657
4306
25352
10402
33380
16792
8532
25606
3348
10434
21250
57476
47105
49226
49682
1547
1676
3176
57377
7240
34561
8529
12309
16933
3720
6289
8474
48128
24897
41249
7681
2648
4373
1293
22658
1302
8277
6352
33100
651
21762
33904
35216
2612
6181
33000
10516
43017
4464
220
33217
12344
21032
12680
9257
155
33124
17545
2226
440
18184
6368
2567
35858
10944


==> anc/m67/data/m6_small/q16_k5.txt <==
26886
9605
22801
37776
20692
7840
59402
42010
57952
39496
1701
39312
8843
1148
12490
26705
7212
33365
41493
5660
7685
24745
5267
49968
12712
33358
11788
8982
8365
14378
23562
18770
53770
19144
10808
3736
31296
4151
25896
49956
54656
18024
2505
8979
33505
18660
30737
21096
53270
3398
4391
57441
10018
25101
18758
25188
4707
17976
6372
2665
54792
43139
18730
38560
3207
19842
24629
37066
17435
9924
7330
42040
57370
42506
26694
6300
50504
5150
25674
41132
6663
39009
33116
14481
8561
2757
46464
19841
37452
43600
23648
41003
53570
37962
21137
4668
884
21680
10892
8286
39942
29441
22056
9801
57428
4806
31233
4771
33381
18740
46720
5269
33564
45602
49797
3192
8397
51474
4631
31776
49768
1446
53472
17942
53640
31748
5713
698
8888
41857
29057
814
20558
38956
34032
64512
11404
41272
33603
53289
36161
26673
8505
6537
6233
21515
1505
11333
25028
27012
49167
14853
51331
44128
18471
57896
8598
35206
53825
32954
37944
39712
6864
17699
7299
38224
33681
9648
26736
17106
17049
38532
57357
16775
39948
57496
29024
58176
25824
4282
58888
10406
33190
34326
6187
17686
5443
8998
21856
18633
49520
14544
37913
42192
2646
33478
39427
17105
44049
50352
10001
18216
33877
59457
53321
52368
10020
23076
2453
630
33634
32862
17190
18957
20633
49570
42184
41110
57481
14355
17061
39045
1295
711
43141
36950
6796
16000
23712
44608
6708
1139
2319
49809
12345
25874
42122
21380
34018
4032
6413
33676
25731
20600
3843
5736
40072
41265
11800
18051
34918
55301
34982
4429
12811
10300
4914
32889
22598
34993
17298
39941
43029
17328
43267
49816
48130
7250
6922
36893
14944
23073
29730
41237
22696
3242
33334
303
37397
627
36448
25222
53317
811
37969
4592
50218
39946
59656
9154
19360
41610
4890
32935
45077
41356
23176
1622
39444
26761
16587
25733
9832
44097
45190
5476
11912
5292
22022
11532
111
6794
16838
49930
11308
5658
35114
3681
40208
37090
17858
3857
17972
20786
24661
7952
9396
49677
6737
17035
38448
20630
13633
22112
5676
9904
59528
45448
43106
9612
46098
1244
34917
14672
54404
24802
8310
49460
1638
45201


==> anc/m67/data/m6_small/q16_k6.txt <==
53774
42292
35724
36674
1335
39474
11176
39585
36688
3737
4503
25897
43570
51888
41876
32987
52756
22860
49756
38029
52357
26336
38696
60452
34249
25954
19665
57584
23596
4558
50277
14816
49993
6884
39728
50984
35672
6439
9515
34499
52804
12713
939
49841
52880
39462
42310
25012
14668
31520
36504
49687
58664
37221
43905
39332
56608
41190
24998
4718
44099
415
53698
28841
39344
31810
52769
9340
10635
9434
36012
58756
6602
22881
8572
19846
20714
40468
39187
54537
7954
51608
21081
41115
34516
51239
38002
17195
37077
7462
22178
56354
25678
53525
18338
17532
21928
31009
24762
10860
38085
4701
43558
42289
64640
2024
13339
38421
51289
20595
11033
15878
13187
16702
29890
13852
7512
36118
24081
18479
27014
11489
27685
40088
26808
5955
35591
687
2300
5970
36483
36003
50275
7721
5214
10827
52305
20814
5525
5066
34396
17904
45157
35540
19098
57863
49749
50053
61513
38051
52369
13552
13764
24938
17880
51906
55436
34722
63528
28732
20242
49811
2159
39124
29318
10835
41766
6868
53635
26771
13475
27416
45457
36148
11429
34931
18967
56072
16811
14859
38689
5773
26374
46105
29827
1651
38482
1993
49709
6000
23090
23714
10130
6268
64516
19100
5182
12839
1691
59585
61826
44564
35505
6769
59672
9830
44577
29066
58648
16543
63745
3497
36404
41656
50532
41778
49962
61962
39962
18187
17005
44562
51370
4462
9960
23008
6081
31768
28723
49509
2742
15113
37946
42149
9614
12645
49862
22090
42133
31106
50380
16983
60608
32064
1591
43653
9523
17565
3166
30232
46242
6819
39203
17644
19393
3385
18314
4510
27282
12784
47173
28771
51596
8414
23081
30081
33823
29536
54176
53333
41365
10350
19408
46360
6541
49769
3196
39752
24985
58753
12097
43316
49295
15042
974
36428
38213
9676
1687
16615
6940
44298
18324
29009
64513
506
13641
58636
45101
36546
29834
39564
58644
631
45197
47681
10302
11564
9052
35222
49765
37971
26020
39985
33341
29059
2711
35780
14483
25223
50330
3762
53474
10301
5263
1437
23856
50292
40592
46154
18765
27044
3892
61636
13489
57556
25615
12598
35595
954
51246
25253
17126
33311
25629
31249
51719
52324
4909
64544


==> anc/m67/data/m6_small/q27_k3.txt <==
11010049
3096
83888160
397344
4333584
1051652
33562633
8527904
38797320
196648
18909184
17957376
67127424
1083456
16826384
33562912
197696
11272
16863232
20976128
33559296
8392
37757056
67637312
4326404
12424
131107
9438224
16810056
10498
1067136
68812800
21102848
100663553
663556
17895424
274436
1310760
16785600
2129960
147465
264212
75505666
83952128
92278784
33571360
83886152
8421896
16843808
4218882
295428
12582922
4268544
139524
394256
40966
84934664
8430080
19398672
524364
16522
524299
196614
67174417
37765376
33620512
33555264
67502096
544769
50364672
3194880
7340064
17306624
34603296
18874373
67241088
131156
65609
16782400
8439808
34113536
1065040
16810050
557313
2359361
2639872
5636096
531456
1573124
270369
33562756
8650881
240
34603552
69214209
16777664
33555492
12356
2228744
1146884
33570946
33562944
1048897
10503168
262465
655504
8913664
820224
84426752
2097196
67176576
8326
33816864
67143696
8651072
17040512
1048968
12615681
67113536
83902480
533000
25296912
4587648
66832
3670020
67665928
16781570
4390928
58720288
14155776
37056
33588225
1311748
67698692
4325634
3178504
71335968
33624068
18874371
67744
663808
4197377
35659904
25297408
46
16786433
41979904
2105392
4194323
540992
4720704
33872
10502656
33621504
68112
331777
67108886
33689728
38944
2103328
67207170
4194825
109182976
2622528
8519716
40980
8397088
8834
50334208
528528
67215360
1572994
67117185
19008
66084
184320
131520
37892
2490376
16781576
655873
266258
8262
19140608
69468164
33685640
4474880
2162721
8523840
90
17825804
1053440
37750788
3090
41977856
37749252
3168
17055745
19399168
8652804
74756
1573152
42496
1575424
25728
344066
33556768
2115616
34603032
69120
65732
33628168
10485765
778
8405072
85458944
42336256
2195472
10633216
4325396
4488
17825922
20987906
83951744
545792
84418560
526720
33817632
263233
11010304
34603018
83886464
4194435
41943169
4243460
16846976
25166368
32936
14684160
2098464
33554443
33554529
2638080
3678208
270346
4202514
1136
35667976
67698720
37881856
4460672
2097289
137218
34340992
4195457
2113553
41943043
8716320
67772416
33571848
18907392
266500
270356
67174529
152064
4751362
4194456
86245376
8397313
279104
98448
67109004
4458528
20972552
12582918
401409
2099392
12714048
10747936
32787
10494464
33554949
17039408
71835648
1212480
589830
1163264
1577088
98370
6356994
660480
16908864
174080
8468
589841
212
2196480
1048645
17334784
2097480
16779270
16793666
266504
533520
34603265
4196388
35718144
35783680
1064963
41488
68157450
410624
2236928
4465664
20987912
3674112
17305604
1056780
4211216
88211456
68296704
2146368
8199
3146816
8650757
1122816
262306
67242016
33898496
69206021
8400928
19005696
9441281
33563712
41943045
524329
17858816
16843010
8407056
33718276
262659
1048658
2102304
3670048
688130
4194444
172064
536592
135428
12293
17672
69952
2492416
138240
67109060
139270
16910338
4203072
69226496
327840
1245186
284672
294946
19939328
16795652
213024
34103296
74241
295952
8912913
17957120
8404998
2099212
100665856
558084
111149056
26215424
42206208
20972608
46145536
33685513
77594640
2097193
71565314
18874380
589889
131128
67617
2131456
21512
132114
16778400
565376
35192832
1319936
65543
155650
8389008
79822848
38273026
176128
19398657
33628416
68159504
1049857
9441408
17899520
3162176
49170
1124
561664
262277
393348
279584
18879488
34603200
4227329
2359568
67125344
69210114
33947650
34080896
69206145
34635792
33620225
17309760
532800
17826944
1114177
8400904
9043969
34603536
663680
4218888
75497538
590856
4476928
1049184
524673
8523792
2162818
33686592
4212740
34603776
33693700
67112966
9179136
8421412
35668992
67108914
4198529
17629184
69238848
75501696
8929344
8585280
2097796
100671744
8912976
8585344
68157443
1082432
19922946
17076224
34177024
8929408
4200456
2166800
25722880
71370752
100667408
25214976
37753344
54526464
12648452
17026
4197632
4512
656388
1581057
2244616
16779360
1572873
1065280
86016000
24593
65952
172160
52429824
5243152
525377
1122368
68222980
6401
2228360
2097538
67371048
2195520
2097488
33620160
16910340
100687872
4228104
69271560
25755648
295440
8520706
16785728
101187600
6553616
4243968
90176
1179720
566272
3146272
5380
8519840
1597440
33562630
71630848
34603272
141316
135240
1081440
67110922
399360
528402
17317920
102408
81985
67125258
802824
67175440
16781315
4202532
67252224
4194466
37748996
851984
67633232
3145768
3140
270600
1856
18907168
2195968
75500032
4268048
67109520
4210754
8650848
134208
19968
8651136
69206034
5521408
17088
23076864
67109448
16777235
180256
22784
5276672
2379776
34930688
8470532
401
72355840
27394048
150
8423552
75502080
17056256
427008
35656192
278785
6224
8456256
688640
12648449
8651840
34865184
2621458
17105408
262289
41951744
3264
19137536
83886145
1351680
2099234
100664324
590344
50192
17826818
33184
2132032
808
344320
1052675
67133444
67108885
35656704
41943560
5279744
22282240
37122
82112
4456520
94208
544772
5259328
8398856
33554977
6299712
16851200
8405264
4327456
4218881
1049094
18878976
2101377
83886089
67682304
35336
1083520
16777350
2236544
557092
34611202
8770
164368
10485825
67680
34603280
1050368
32992
17055752
266372
19005504
6291616
4522496
2083
1058824
8919040
262244
524578
4981248
4268096
132108
100729344
1181712
8522240
6180
180352
73737
33297
530464
16843792
67110152
2101281
8393730
8391936
29364224
524392
25690116
34087168
5188
33562664
67371013
8914048
71304196
4269056
67126784
524805
34079745
1704000
523
303106
1091584
720928
1134592
76032
17302592
78
67127328
39845889
53249
2623744
4464768
67641346
16910592
33559048
8397060
5140
100663568
2490372
50864128
1245192
1589249
9792
77602816
75497482
8585217
4198405
68161544
16780032
17039370
100925568
6292032
10500
67110936
2424833
33622032
14680066
9461760
852224
25231376
16777520
4214912
2195464
67109984
73808
25856
537600
282626
4423680
25493504
41945344
4196358
8658976
65736
33652740
196865
18358272
33694208
25092
6816000
4739072
52428808
86024
71305217
37756944
20971650
67111940
20976640
2621445
266528
37751296
2228738
69222408
2163720
82560
18878592
2129932
67108952
1083394
196673
8495104
67651584
671752
139312
99840
67702784
67109416
12616192
786752
69206022
25198596
34217984
11599872
73402368
3277824
67125254
2359313
17476
147713
67109968
34652160
16779269
131217
75778
84152320
5248000
8655104
6212
16782848
960
50331684
533536
270528
16777283
1049348
20740
8388869
4456608
33572096
71307776
30408704
5373956


==> anc/m67/data/m6_small/q27_k4.txt <==
67125634
4196394
100730888
4261008
19071232
27279368
33759234
4767746
535680
67241600
37766146
201730
1079296
25165873
8396884
1056908
41064
8406052
34680832
133382
598025
8410624
69468240
18876488
1572886
6455360
111280128
75628553
525061
69403136
67273280
2113922
71836672
33685698
4719124
1671296
2359940
18944016
803336
18944004
35704832
2269200
10600448
33621312
84148481
33655296
33632272
84002
67698708
8683780
16932992
1327107
18362368
33817232
10488324
360976
34180
5275714
2631168
559680
532578
1589888
2885664
28744
13377
3409928
1086208
34668673
16799752
67119114
1083398
4223488
16785570
73400592
16821248
8946692
67118128
1052746
42205264
268545
1590304
4260640
26345474
43008001
71320192
132614
131363
83919040
16912900
393223
100696352
67642112
33605640
329864
1048993
33819392
8916000
8718337
17313796
13384
589891
84413440
2138244
34669058
8667400
67176961
4195972
8388662
67130369
16777432
4720784
4784200
401418
5324928
688641
33816587
479232
117604352
93454336
529444
4268290
19398920
84189184
50331704
4211329
1245189
8538113
3713
34607240
27392
9437713
4210882
4603968
33573124
4853761
101191681
33575425
36702212
33751080
327754
67371652
143874
33620105
17907776
67111105
1049056
2376193
4753536
8470552
109445120
2622721
2686979
92275714
269824
44040480
2097505
10520064
1081792
5313024
1319938
98466
4214880
525092
33820712
17092608
8426112
16812560
4735106
69763
19071040
1573264
22544512
17834080
18481
20972547
35652676
50399233
25200642
8524544
12583010
78352
704576
4268104
589894
71303187
67702912
213040
2162953
8699906
4199712
1049123
4301312
2171408
8392963
25170688
16912897
16781331
1573394
67912
33571040
9437570
2101507
69212161
66881
8393092
360961
68288524
71599104
659536
10748161
34604289
66337
262802
17367176
50350112
100673568
25640
76548128
12338
101715970
185
104857760
67634306
7264
1064974
4212742
9441540
5456
8589440
33555718
42011648
67117330
14341
67108950
1315392
33588768
68288672
4227346
4227094
68297216
4213280
23104
67178576
2491648
729152
68158467
21103620
4718661
145424
34111493
344200
20982272
8519832
1049738
84164616
34619460
33820708
38281217
33562722
67142416
102760468
67371057
68354176
589962
8390164
42475528
8667296
67764356
67114114
19988482
69247488
4718606
1115266
2236456
1074178
12845216
67683328
61696
2228361
2626176
524933
12593156
88088608
67207201
140864
12584004
786947
21499908
8918272
25174028
139397
114768
20648
100712480
17109024
50352136
6848516
17828872
8389232
28311553
19208
4202820
6291736
23554
37814530
73531520
98833
25166465
17309960
68170240
19136642
41959434
4721154
17956869
42016784
4261956
4194642
17319937
33557252
5505042
17826322
21020673
42140672
6316064
13117440
67133570
34341024
92278912
33816880
18600
13632032
2163732
33558690
12714004
917576
68159008
16842914
12583057
9707648
530690
100704257
51388424
101187620
41959682
8429588
68223000
41943320
8405664
33631232
43515968
263265
2429952
16780034
68158024
8687648
6684674
8659472
272520
8409112
2708
1182721
164048
1049688
3147844
9465856
12845080
67126536
131780
16777832
305154
16778628
3181056
27263072
1333248
52437248
8654977
21008640
9044993
8406112
2949136
196633
17301541
655968
13111424
33751200
8454721
50348050
107
71434260
5505153
16801872
76023816
663712
92536960
4342048
44072992
137536
25330176
70402048
16794692
68420097
71303224
266625
67117280
52494592
50372624
23331840
17302534
1312384
591884
4198992
101189636
100679689
18088032
25198864
1114436
16781697
34111528
6840320
18593
79955968
4866176
2363536
952320
591120
2180098
18907265
413760
8455201
16486
573600
75510016
3277832
738
4364288
20972080
4292641
41944132
8390754
88088580
33555500
4292752
18481280
8536098
4341784
36920
71176
239616
411649
231426
13345
3408512
109051970
16849024
84443140
71323650
8732676
729092
33554822
835840
71305264
16777802
8454194
8659136
720901
8657024
107020288
67191809
4727048
5406784
101728258
25331712
295060
68567040
34635824
4210964
83888416
68292609
17318032
8492032
2099312
46399490
35143712
2621592
117456928
18024448
1054852
41955329
4196371
34627648
34088961
33628544
1118248
16654
34961
41963522
2122816
68747265
1613832
67387464
67113252
52494352
131504
4401
16875680
2113577
73404672
203264
2367528
4751620
16910345
202760
559140
165953
85082112
11567232
459266
17072392
541825
10616838
20974336
86400
44044292
43014
2154497
4198936
9701392
12060672
83902722
107528
557329
2368002
308224
17048640
66976
67142848
117522432
13189120
34644224
4882560
155653
9447432
36208648
297536
34226304
84008
1059842
67651585
823328
393475
4462608
42209296
5570624
67119122
83896336
78651392
35799056
35655944
68158504
8390740
275008
8655888
33043
69206624
2363712
2100992
28752
83890244
4802
528577
1345540
70920
18939907
16549
83890224
16781394
50336002
98692
4735072
69517312
4329520
35668512
4229216
33583360
67175296
70255744
2131216
2163792
10498304
43024400
266385
67240003
17828868
660544
16918016
33817665
71319809
16779816
42500104
71442440
8650808
35651748
69239298
4588548
4231177
315400
67502596
25165894
6308872
16786
17301580
591896
58769408
99361
67113225
67502160
14680336
34373696
10568
18481216
33693699
26222593
4390960
16909570
6326784
4615
17040394
76546368
8454689
75498514
3145742
565377
610368
28573696
672772
6324296
8413697
77830
3687424
109707264
38807552
37912608
561161
16779544
67383808
7372928
4735112
4277264
1049222
2236449
17434688
3407912
102760608
807040
2246664
2098314
22347776
16777840
558113
67649601
35948544
1123840
6688768
12612
790672
8470658
17303682
6881281
395792
5242932
2140416
68190226
4360704
4327492
167956
17825817
67338241
33685637
1181702
12615968
17827076
76808
19030016
36875
75497745
17170449
8388755
71438848
8664064
67110081
3154440
8397248
17895426
4333728
8390952
42207234
8456736
4589584
4264002
17109008
100612
2113547
100798720
33849361
8524320
75628609
17892416
68682256
8405296
67373216
12585280
4247616
71305488
262498
17324032
279812
34635872
8361
397392
34603540
8401440
549000
2884864
67207188
33558542
42992641
67436640
9963536
67248768
4267008
49180
16847168
8814608
2100264
17387520
75628832
852288
17830146
33652865
19464208
1048605
4539392
4195905
1050192
540748
2373
75514624
8659984
1314850
84934661
10747910
35668112
12597248
68169729
2375752
18104328
39849992
68813056
2229384
3216384
33562769
4230146
16842825
67380288
33604864
8388833
10785
10553345
22020116
10377
36044864
71827970
2359874
9175172
16810010
52429057
100671556
1065616
39985152
17301704
9502768
17187328
12845200
1310985
1089800
2109443
4261898
50704
100667401
2147456
67109649
9570320
71336068
88605184
83887144
1118496
20975748
33603608
262195
20979778


==> anc/m67/data/m7_c3/manifest.json <==
{
  "121:8": {
    "affine_conditions": 1771561,
    "file": "q121_r8.npy",
    "missing": 0,
    "n": 2500,
    "omega": 59,
    "q": 121,
    "r": 8,
    "sha256": "865309b9568c6931bbbfa5e35b650cc8923dd76c08222bd3405b807d2a1ccfc8",
    "t0": 1
  },
  "121:9": {
    "affine_conditions": 1771561,
    "file": "q121_r9.npy",
    "missing": 0,
    "n": 2500,
    "omega": 59,
    "q": 121,
    "r": 9,
    "sha256": "4d9c5036f3cedf6f7e5ed44a9bc49e7de52b95986cfd382f80fc5cb764d62de1",
    "t0": 1
  },
  "125:8": {
    "affine_conditions": 1953125,
    "file": "q125_r8.npy",
    "missing": 0,
    "n": 2500,
    "omega": 61,
    "q": 125,
    "r": 8,
    "sha256": "737afdad45d0eadea5ef3c1f341530b4b5ee1584f3dbb2ac0a6afb603cb7d716",
    "t0": 1
  },
  "125:9": {
    "affine_conditions": 1953125,
    "file": "q125_r9.npy",
    "missing": 0,
    "n": 2500,
    "omega": 61,
    "q": 125,
    "r": 9,
    "sha256": "5deb39e1a4c580457b48998b37f53dc36ac4d2d7acfecca7ea682e46affa895f",
    "t0": 1
  },
  "128:6": {
    "affine_conditions": 2097152,
    "file": "q128_r6.npy",
    "missing": 0,
    "n": 2500,
    "omega": 62,
    "q": 128,
    "r": 6,
    "sha256": "e4601c9f68ca92bd0f6da812374c996ce14221936cfb983d4c60b67bce46fcd3",
    "t0": 2
  },
  "243:53": {
    "affine_conditions": 14348907,
    "file": "q243_r53.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 53,
    "sha256": "9c1a0da420bb327ee636dd290783fb495768131188d08d8a5cf298225f66ccc9",
    "t0": 1
  },
  "243:54": {
    "affine_conditions": 14348907,
    "file": "q243_r54.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 54,
    "sha256": "89df7024165c80ee99afb814a8803b3acc283572084a99f35b1c0d4524f26fba",
    "t0": 1
  },
  "243:55": {
    "affine_conditions": 14348907,
    "file": "q243_r55.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 55,
    "sha256": "bd7455bf8df72c38599c6c05c4841fbfa7232440071efb8d475e1c7436543e77",
    "t0": 1
  },
  "243:56": {
    "affine_conditions": 14348907,
    "file": "q243_r56.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 56,
    "sha256": "9d5adc4c1222206aa613339c7b04d57e0726e841cb4cf5ec6859881abe3d24ce",
    "t0": 1
  },
  "243:57": {
    "affine_conditions": 14348907,
    "file": "q243_r57.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 57,
    "sha256": "c941b411bd03057c9d0b041cec66a9e0244fb9007f6d237bfe296bbef9e14994",
    "t0": 1
  },
  "243:58": {
    "affine_conditions": 14348907,
    "file": "q243_r58.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 58,
    "sha256": "354775637c50b187de1be480b814ed84ea06206fc7d2a489e1c3187b7f03fb30",
    "t0": 1
  },
  "243:59": {
    "affine_conditions": 14348907,
    "file": "q243_r59.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 59,
    "sha256": "d11257fc587742531f84e9ca2f90f998b68ea62a2d86e696e4733ec82add3d85",
    "t0": 1
  },
  "243:60": {
    "affine_conditions": 14348907,
    "file": "q243_r60.npy",
    "missing": 0,
    "n": 5500,
    "omega": 120,
    "q": 243,
    "r": 60,
    "sha256": "7262c752b2ef46e4b48a2b226e9bf07cd8a18a7f8e255e5188c1678fdee37d14",
    "t0": 1
  },
  "256:8": {
    "affine_conditions": 16777216,
    "file": "q256_r8.npy",
    "missing": 0,
    "n": 6000,
    "omega": 126,
    "q": 256,
    "r": 8,
    "sha256": "998b7843617c4451a3319e881c3b3e5d215ae771866e8022ad081b93f183f795",
    "t0": 2
  },
  "64:4": {
    "affine_conditions": 262144,
    "file": "q64_r4.npy",
    "missing": 0,
    "n": 2500,
    "omega": 30,
    "q": 64,
    "r": 4,
    "sha256": "e6b8e7e2a039e263efce116dde53cce3b0e54ccf212b65a605adde44d3d90c1c",
    "t0": 1
  },
  "81:5": {
    "affine_conditions": 531441,
    "file": "q81_r5.npy",
    "missing": 0,
    "n": 2500,
    "omega": 39,
    "q": 81,
    "r": 5,
    "sha256": "b469637ecd47a22c80ef1c7d18cbe367295c0777d6354b53838263823ef0233a",
    "t0": 1
  },
  "81:6": {
    "affine_conditions": 531441,
    "file": "q81_r6.npy",
    "missing": 0,
    "n": 2500,
    "omega": 39,
    "q": 81,
    "r": 6,
    "sha256": "5da1223d1c027cc399bf09d4328400a114b2def52090bba25bbb433dab5370f9",
    "t0": 1
  }
}


==> anc/m67/data/m7_deletions.json <==
[
  {
    "q": 25,
    "r": 4,
    "t0": 1,
    "sets": 330,
    "exact_triples_checked": 15625
  },
  {
    "q": 27,
    "r": 4,
    "t0": 1,
    "sets": 495,
    "exact_triples_checked": 19683
  },
  {
    "q": 27,
    "r": 5,
    "t0": 1,
    "sets": 792,
    "exact_triples_checked": 19683
  },
  {
    "q": 32,
    "r": 4,
    "t0": 2,
    "sets": 1001,
    "exact_triples_checked": 32768
  },
  {
    "q": 32,
    "r": 6,
    "t0": 2,
    "sets": 1062,
    "exact_triples_checked": 32768
  },
  {
    "q": 49,
    "r": 7,
    "t0": 1,
    "sets": 1502,
    "exact_triples_checked": 117649
  },
  {
    "q": 49,
    "r": 10,
    "t0": 1,
    "sets": 1232,
    "exact_triples_checked": 117649
  },
  {
    "q": 64,
    "r": 6,
    "t0": 1,
    "sets": 2395,
    "exact_triples_checked": 262144
  },
  {
    "q": 64,
    "r": 8,
    "t0": 1,
    "sets": 2242,
    "exact_triples_checked": 262144
  },
  {
    "q": 64,
    "r": 10,
    "t0": 1,
    "sets": 2008,
    "exact_triples_checked": 262144
  },
  {
    "q": 64,
    "r": 12,
    "t0": 1,
    "sets": 1791,
    "exact_triples_checked": 262144
  },
  {
    "q": 64,
    "r": 14,
    "t0": 1,
    "sets": 1666,
    "exact_triples_checked": 262144
  },
  {
    "q": 81,
    "r": 7,
    "t0": 1,
    "sets": 2479,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 8,
    "t0": 1,
    "sets": 2373,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 10,
    "t0": 1,
    "sets": 2248,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 11,
    "t0": 1,
    "sets": 2170,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 13,
    "t0": 1,
    "sets": 2004,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 14,
    "t0": 1,
    "sets": 1981,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 16,
    "t0": 1,
    "sets": 1803,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 17,
    "t0": 1,
    "sets": 1731,
    "exact_triples_checked": 531441
  },
  {
    "q": 81,
    "r": 19,
    "t0": 1,
    "sets": 1537,
    "exact_triples_checked": 531441
  },
  {
    "q": 121,
    "r": 13,
    "t0": 1,
    "sets": 3545,
    "exact_triples_checked": 1771561
  },
  {
    "q": 121,
    "r": 18,
    "t0": 1,
    "sets": 3121,
    "exact_triples_checked": 1771561
  },
  {
    "q": 121,
    "r": 24,
    "t0": 1,
    "sets": 2715,
    "exact_triples_checked": 1771561
  },
  {
    "q": 121,
    "r": 29,
    "t0": 1,
    "sets": 2341,
    "exact_triples_checked": 1771561
  },
  {
    "q": 125,
    "r": 11,
    "t0": 1,
    "sets": 3701,
    "exact_triples_checked": 1953125
  },
  {
    "q": 125,
    "r": 14,
    "t0": 1,
    "sets": 3539,
    "exact_triples_checked": 1953125
  },
  {
    "q": 125,
    "r": 16,
    "t0": 1,
    "sets": 3318,
    "exact_triples_checked": 1953125
  },
  {
    "q": 125,
    "r": 19,
    "t0": 1,
    "sets": 3079,
    "exact_triples_checked": 1953125
  },
  {
    "q": 125,
    "r": 21,
    "t0": 1,
    "sets": 2999,
    "exact_triples_checked": 1953125
  },
  {
    "q": 125,
    "r": 24,
    "t0": 1,
    "sets": 2748,
    "exact_triples_checked": 1953125
  },
  {
    "q": 125,
    "r": 26,
    "t0": 1,
    "sets": 2697,
    "exact_triples_checked": 1953125
  },
  {
    "q": 125,
    "r": 29,
    "t0": 1,
    "sets": 2458,
    "exact_triples_checked": 1953125
  },
  {
    "q": 128,
    "r": 8,
    "t0": 2,
    "sets": 4515,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 10,
    "t0": 2,
    "sets": 4360,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 12,
    "t0": 2,
    "sets": 4182,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 14,
    "t0": 2,
    "sets": 4074,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 16,
    "t0": 2,
    "sets": 3914,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 18,
    "t0": 2,
    "sets": 3686,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 20,
    "t0": 2,
    "sets": 3600,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 22,
    "t0": 2,
    "sets": 3364,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 24,
    "t0": 2,
    "sets": 3296,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 26,
    "t0": 2,
    "sets": 3051,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 28,
    "t0": 2,
    "sets": 2851,
    "exact_triples_checked": 2097152
  },
  {
    "q": 128,
    "r": 30,
    "t0": 2,
    "sets": 2733,
    "exact_triples_checked": 2097152
  },
  {
    "q": 256,
    "r": 10,
    "t0": 1,
    "sets": 6020,
    "exact_triples_checked": 16777216
  }
]


==> anc/m67/data/m7_inherited.json <==
{
  "m7_R0024_residual_count": 375,
  "proven_by_reuse": {
    "odd_translation": [
      [
        25,
        5
      ],
      [
        25,
        6
      ],
      [
        25,
        7
      ],
      [
        25,
        9
      ],
      [
        25,
        10
      ],
      [
        25,
        11
      ],
      [
        27,
        6
      ],
      [
        27,
        7
      ],
      [
        27,
        9
      ],
      [
        27,
        10
      ],
      [
        27,
        12
      ],
      [
        49,
        8
      ],
      [
        49,
        9
      ],
      [
        49,
        10
      ],
      [
        49,
        11
      ],
      [
        49,
        12
      ],
      [
        49,
        13
      ],
      [
        49,
        15
      ],
      [
        49,
        16
      ],
      [
        49,
        17
      ],
      [
        49,
        18
      ],
      [
        49,
        19
      ],
      [
        49,
        20
      ],
      [
        49,
        22
      ],
      [
        49,
        23
      ],
      [
        81,
        13
      ],
      [
        81,
        15
      ],
      [
        81,
        16
      ],
      [
        81,
        18
      ],
      [
        81,
        19
      ],
      [
        81,
        21
      ],
      [
        81,
        22
      ],
      [
        81,
        24
      ],
      [
        81,
        25
      ],
      [
        81,
        27
      ],
      [
        81,
        28
      ],
      [
        81,
        30
      ],
      [
        81,
        31
      ],
      [
        81,
        33
      ],
      [
        81,
        34
      ],
      [
        81,
        36
      ],
      [
        81,
        37
      ],
      [
        81,
        39
      ],
      [
        121,
        19
      ],
      [
        121,
        20
      ],
      [
        121,
        21
      ],
      [
        121,
        22
      ],
      [
        121,
        23
      ],
      [
        121,
        24
      ],
      [
        121,
        25
      ],
      [
        121,
        27
      ],
      [
        121,
        28
      ],
      [
        121,
        29
      ],
      [
        121,
        30
      ],
      [
        121,
        31
      ],
      [
        121,
        32
      ],
      [
        121,
        33
      ],
      [
        121,
        34
      ],
      [
        121,
        35
      ],
      [
        121,
        36
      ],
      [
        121,
        38
      ],
      [
        121,
        39
      ],
      [
        121,
        40
      ],
      [
        121,
        41
      ],
      [
        121,
        42
      ],
      [
        121,
        43
      ],
      [
        121,
        44
      ],
      [
        121,
        45
      ],
      [
        121,
        46
      ],
      [
        121,
        47
      ],
      [
        121,
        49
      ],
      [
        121,
        50
      ],
      [
        121,
        51
      ],
      [
        121,
        52
      ],
      [
        121,
        53
      ],
      [
        121,
        54
      ],
      [
        121,
        55
      ],
      [
        121,
        56
      ],
      [
        121,
        57
      ],
      [
        121,
        58
      ],
      [
        125,
        19
      ],
      [
        125,
        20
      ],
      [
        125,
        21
      ],
      [
        125,
        22
      ],
      [
        125,
        24
      ],
      [
        125,
        25
      ],
      [
        125,
        26
      ],
      [
        125,
        27
      ],
      [
        125,
        29
      ],
      [
        125,
        30
      ],
      [
        125,
        31
      ],
      [
        125,
        32
      ],
      [
        125,
        34
      ],
      [
        125,
        35
      ],
      [
        125,
        36
      ],
      [
        125,
        37
      ],
      [
        125,
        39
      ],
      [
        125,
        40
      ],
      [
        125,
        41
      ],
      [
        125,
        42
      ],
      [
        125,
        44
      ],
      [
        125,
        45
      ],
      [
        125,
        46
      ],
      [
        125,
        47
      ],
      [
        125,
        49
      ],
      [
        125,
        50
      ],
      [
        125,
        51
      ],
      [
        125,
        52
      ],
      [
        125,
        54
      ],
      [
        125,
        55
      ],
      [
        125,
        56
      ],
      [
        125,
        57
      ],
      [
        125,
        59
      ],
      [
        125,
        60
      ],
      [
        125,
        61
      ],
      [
        169,
        79
      ],
      [
        169,
        80
      ],
      [
        169,
        81
      ],
      [
        169,
        82
      ],
      [
        169,
        83
      ]
    ],
    "binary_even_k": [
      [
        32,
        6
      ],
      [
        32,
        8
      ],
      [
        32,
        10
      ],
      [
        32,
        12
      ],
      [
        32,
        14
      ],
      [
        64,
        10
      ],
      [
        64,
        12
      ],
      [
        64,
        14
      ],
      [
        64,
        16
      ],
      [
        64,
        18
      ],
      [
        64,
        20
      ],
      [
        64,
        22
      ],
      [
        64,
        24
      ],
      [
        64,
        26
      ],
      [
        64,
        28
      ],
      [
        64,
        30
      ],
      [
        128,
        14
      ],
      [
        128,
        16
      ],
      [
        128,
        18
      ],
      [
        128,
        20
      ],
      [
        128,
        22
      ],
      [
        128,
        24
      ],
      [
        128,
        26
      ],
      [
        128,
        28
      ],
      [
        128,
        30
      ],
      [
        128,
        32
      ],
      [
        128,
        34
      ],
      [
        128,
        36
      ],
      [
        128,
        38
      ],
      [
        128,
        40
      ],
      [
        128,
        42
      ],
      [
        128,
        44
      ],
      [
        128,
        46
      ],
      [
        128,
        48
      ],
      [
        128,
        50
      ],
      [
        128,
        52
      ],
      [
        128,
        54
      ],
      [
        128,
        56
      ],
      [
        128,
        58
      ],
      [
        128,
        60
      ],
      [
        128,
        62
      ],
      [
        256,
        18
      ],
      [
        256,
        20
      ],
      [
        256,
        22
      ],
      [
        256,
        112
      ],
      [
        256,
        114
      ],
      [
        256,
        116
      ],
      [
        256,
        118
      ],
      [
        256,
        120
      ],
      [
        256,
        122
      ],
      [
        256,
        124
      ],
      [
        256,
        126
      ]
    ],
    "binary_odd_k_r_even": [
      [
        32,
        7
      ],
      [
        32,
        11
      ],
      [
        64,
        11
      ],
      [
        64,
        15
      ],
      [
        64,
        19
      ],
      [
        64,
        23
      ],
      [
        64,
        27
      ],
      [
        128,
        15
      ],
      [
        128,
        19
      ],
      [
        128,
        23
      ],
      [
        128,
        27
      ],
      [
        128,
        31
      ],
      [
        128,
        35
      ],
      [
        128,
        39
      ],
      [
        128,
        43
      ],
      [
        128,
        47
      ],
      [
        128,
        51
      ],
      [
        128,
        55
      ],
      [
        128,
        59
      ],
      [
        256,
        19
      ],
      [
        256,
        111
      ],
      [
        256,
        115
      ],
      [
        256,
        119
      ],
      [
        256,
        123
      ]
    ]
  },
  "count": 196
}


==> anc/m67/data/m7_residual_after_inherited.json <==
{
  "parent_m7_count": 375,
  "closed": 242,
  "remaining": 133,
  "closed_cells": [
    [
      25,
      5
    ],
    [
      25,
      6
    ],
    [
      25,
      7
    ],
    [
      25,
      8
    ],
    [
      25,
      9
    ],
    [
      25,
      10
    ],
    [
      25,
      11
    ],
    [
      27,
      6
    ],
    [
      27,
      7
    ],
    [
      27,
      8
    ],
    [
      27,
      9
    ],
    [
      27,
      10
    ],
    [
      27,
      11
    ],
    [
      27,
      12
    ],
    [
      32,
      6
    ],
    [
      32,
      7
    ],
    [
      32,
      8
    ],
    [
      32,
      9
    ],
    [
      32,
      10
    ],
    [
      32,
      11
    ],
    [
      32,
      12
    ],
    [
      32,
      13
    ],
    [
      32,
      14
    ],
    [
      49,
      8
    ],
    [
      49,
      9
    ],
    [
      49,
      10
    ],
    [
      49,
      11
    ],
    [
      49,
      12
    ],
    [
      49,
      13
    ],
    [
      49,
      14
    ],
    [
      49,
      15
    ],
    [
      49,
      16
    ],
    [
      49,
      17
    ],
    [
      49,
      18
    ],
    [
      49,
      19
    ],
    [
      49,
      20
    ],
    [
      49,
      21
    ],
    [
      49,
      22
    ],
    [
      49,
      23
    ],
    [
      64,
      10
    ],
    [
      64,
      11
    ],
    [
      64,
      12
    ],
    [
      64,
      13
    ],
    [
      64,
      14
    ],
    [
      64,
      15
    ],
    [
      64,
      16
    ],
    [
      64,
      17
    ],
    [
      64,
      18
    ],
    [
      64,
      19
    ],
    [
      64,
      20
    ],
    [
      64,
      21
    ],
    [
      64,
      22
    ],
    [
      64,
      23
    ],
    [
      64,
      24
    ],
    [
      64,
      25
    ],
    [
      64,
      26
    ],
    [
      64,
      27
    ],
    [
      64,
      28
    ],
    [
      64,
      29
    ],
    [
      64,
      30
    ],
    [
      81,
      13
    ],
    [
      81,
      14
    ],
    [
      81,
      15
    ],
    [
      81,
      16
    ],
    [
      81,
      17
    ],
    [
      81,
      18
    ],
    [
      81,
      19
    ],
    [
      81,
      20
    ],
    [
      81,
      21
    ],
    [
      81,
      22
    ],
    [
      81,
      23
    ],
    [
      81,
      24
    ],
    [
      81,
      25
    ],
    [
      81,
      26
    ],
    [
      81,
      27
    ],
    [
      81,
      28
    ],
    [
      81,
      29
    ],
    [
      81,
      30
    ],
    [
      81,
      31
    ],
    [
      81,
      32
    ],
    [
      81,
      33
    ],
    [
      81,
      34
    ],
    [
      81,
      35
    ],
    [
      81,
      36
    ],
    [
      81,
      37
    ],
    [
      81,
      38
    ],
    [
      81,
      39
    ],
    [
      121,
      19
    ],
    [
      121,
      20
    ],
    [
      121,
      21
    ],
    [
      121,
      22
    ],
    [
      121,
      23
    ],
    [
      121,
      24
    ],
    [
      121,
      25
    ],
    [
      121,
      26
    ],
    [
      121,
      27
    ],
    [
      121,
      28
    ],
    [
      121,
      29
    ],
    [
      121,
      30
    ],
    [
      121,
      31
    ],
    [
      121,
      32
    ],
    [
      121,
      33
    ],
    [
      121,
      34
    ],
    [
      121,
      35
    ],
    [
      121,
      36
    ],
    [
      121,
      37
    ],
    [
      121,
      38
    ],
    [
      121,
      39
    ],
    [
      121,
      40
    ],
    [
      121,
      41
    ],
    [
      121,
      42
    ],
    [
      121,
      43
    ],
    [
      121,
      44
    ],
    [
      121,
      45
    ],
    [
      121,
      46
    ],
    [
      121,
      47
    ],
    [
      121,
      48
    ],
    [
      121,
      49
    ],
    [
      121,
      50
    ],
    [
      121,
      51
    ],
    [
      121,
      52
    ],
    [
      121,
      53
    ],
    [
      121,
      54
    ],
    [
      121,
      55
    ],
    [
      121,
      56
    ],
    [
      121,
      57
    ],
    [
      121,
      58
    ],
    [
      121,
      59
    ],
    [
      125,
      19
    ],
    [
      125,
      20
    ],
    [
      125,
      21
    ],
    [
      125,
      22
    ],
    [
      125,
      23
    ],
    [
      125,
      24
    ],
    [
      125,
      25
    ],
    [
      125,
      26
    ],
    [
      125,
      27
    ],
    [
      125,
      28
    ],
    [
      125,
      29
    ],
    [
      125,
      30
    ],
    [
      125,
      31
    ],
    [
      125,
      32
    ],
    [
      125,
      33
    ],
    [
      125,
      34
    ],
    [
      125,
      35
    ],
    [
      125,
      36
    ],
    [
      125,
      37
    ],
    [
      125,
      38
    ],
    [
      125,
      39
    ],
    [
      125,
      40
    ],
    [
      125,
      41
    ],
    [
      125,
      42
    ],
    [
      125,
      43
    ],
    [
      125,
      44
    ],
    [
      125,
      45
    ],
    [
      125,
      46
    ],
    [
      125,
      47
    ],
    [
      125,
      48
    ],
    [
      125,
      49
    ],
    [
      125,
      50
    ],
    [
      125,
      51
    ],
    [
      125,
      52
    ],
    [
      125,
      53
    ],
    [
      125,
      54
    ],
    [
      125,
      55
    ],
    [
      125,
      56
    ],
    [
      125,
      57
    ],
    [
      125,
      58
    ],
    [
      125,
      59
    ],
    [
      125,
      60
    ],
    [
      125,
      61
    ],
    [
      128,
      14
    ],
    [
      128,
      15
    ],
    [
      128,
      16
    ],
    [
      128,
      17
    ],
    [
      128,
      18
    ],
    [
      128,
      19
    ],
    [
      128,
      20
    ],
    [
      128,
      21
    ],
    [
      128,
      22
    ],
    [
      128,
      23
    ],
    [
      128,
      24
    ],
    [
      128,
      25
    ],
    [
      128,
      26
    ],
    [
      128,
      27
    ],
    [
      128,
      28
    ],
    [
      128,
      29
    ],
    [
      128,
      30
    ],
    [
      128,
      31
    ],
    [
      128,
      32
    ],
    [
      128,
      33
    ],
    [
      128,
      34
    ],
    [
      128,
      35
    ],
    [
      128,
      36
    ],
    [
      128,
      37
    ],
    [
      128,
      38
    ],
    [
      128,
      39
    ],
    [
      128,
      40
    ],
    [
      128,
      41
    ],
    [
      128,
      42
    ],
    [
      128,
      43
    ],
    [
      128,
      44
    ],
    [
      128,
      45
    ],
    [
      128,
      46
    ],
    [
      128,
      47
    ],
    [
      128,
      48
    ],
    [
      128,
      49
    ],
    [
      128,
      50
    ],
    [
      128,
      51
    ],
    [
      128,
      52
    ],
    [
      128,
      53
    ],
    [
      128,
      54
    ],
    [
      128,
      55
    ],
    [
      128,
      56
    ],
    [
      128,
      57
    ],
    [
      128,
      58
    ],
    [
      128,
      59
    ],
    [
      128,
      60
    ],
    [
      128,
      61
    ],
    [
      128,
      62
    ],
    [
      169,
      79
    ],
    [
      169,
      80
    ],
    [
      169,
      81
    ],
    [
      169,
      82
    ],
    [
      169,
      83
    ],
    [
      256,
      18
    ],
    [
      256,
      19
    ],
    [
      256,
      20
    ],
    [
      256,
      21
    ],
    [
      256,
      22
    ],
    [
      256,
      111
    ],
    [
      256,
      112
    ],
    [
      256,
      114
    ],
    [
      256,
      115
    ],
    [
      256,
      116
    ],
    [
      256,
      118
    ],
    [
      256,
      119
    ],
    [
      256,
      120
    ],
    [
      256,
      122
    ],
    [
      256,
      123
    ],
    [
      256,
      124
    ],
    [
      256,
      126
    ]
  ],
  "remaining_cells": [
    [
      16,
      3
    ],
    [
      16,
      4
    ],
    [
      16,
      5
    ],
    [
      16,
      6
    ],
    [
      27,
      3
    ],
    [
      27,
      4
    ],
    [
      27,
      5
    ],
    [
      32,
      5
    ],
    [
      49,
      7
    ],
    [
      64,
      9
    ],
    [
      81,
      11
    ],
    [
      81,
      12
    ],
    [
      121,
      16
    ],
    [
      121,
      17
    ],
    [
      121,
      18
    ],
    [
      125,
      17
    ],
    [
      125,
      18
    ],
    [
      128,
      13
    ],
    [
      169,
      22
    ],
    [
      169,
      23
    ],
    [
      169,
      24
    ],
    [
      169,
      25
    ],
    [
      169,
      26
    ],
    [
      169,
      27
    ],
    [
      169,
      28
    ],
    [
      169,
      29
    ],
    [
      169,
      30
    ],
    [
      169,
      31
    ],
    [
      169,
      32
    ],
    [
      169,
      33
    ],
    [
      169,
      34
    ],
    [
      169,
      35
    ],
    [
      169,
      36
    ],
    [
      169,
      37
    ],
    [
      169,
      38
    ],
    [
      169,
      39
    ],
    [
      169,
      40
    ],
    [
      169,
      41
    ],
    [
      169,
      42
    ],
    [
      169,
      43
    ],
    [
      169,
      44
    ],
    [
      169,
      45
    ],
    [
      169,
      46
    ],
    [
      169,
      47
    ],
    [
      169,
      48
    ],
    [
      169,
      49
    ],
    [
      169,
      50
    ],
    [
      169,
      51
    ],
    [
      169,
      52
    ],
    [
      169,
      53
    ],
    [
      169,
      54
    ],
    [
      169,
      55
    ],
    [
      169,
      56
    ],
    [
      169,
      57
    ],
    [
      169,
      58
    ],
    [
      169,
      59
    ],
    [
      169,
      60
    ],
    [
      169,
      61
    ],
    [
      169,
      62
    ],
    [
      169,
      63
    ],
    [
      169,
      64
    ],
    [
      169,
      65
    ],
    [
      169,
      66
    ],
    [
      169,
      67
    ],
    [
      169,
      68
    ],
    [
      169,
      69
    ],
    [
      169,
      70
    ],
    [
      169,
      71
    ],
    [
      169,
      72
    ],
    [
      169,
      73
    ],
    [
      169,
      74
    ],
    [
      169,
      75
    ],
    [
      169,
      76
    ],
    [
      169,
      77
    ],
    [
      169,
      78
    ],
    [
      243,
      106
    ],
    [
      243,
      107
    ],
    [
      243,
      108
    ],
    [
      243,
      109
    ],
    [
      243,
      110
    ],
    [
      243,
      111
    ],
    [
      243,
      112
    ],
    [
      243,
      113
    ],
    [
      243,
      114
    ],
    [
      243,
      115
    ],
    [
      243,
      116
    ],
    [
      243,
      117
    ],
    [
      243,
      118
    ],
    [
      243,
      119
    ],
    [
      243,
      120
    ],
    [
      256,
      17
    ],
    [
      256,
      23
    ],
    [
      256,
      24
    ],
    [
      256,
      25
    ],
    [
      256,
      26
    ],
    [
      256,
      27
    ],
    [
      256,
      28
    ],
    [
      256,
      29
    ],
    [
      256,
      30
    ],
    [
      256,
      31
    ],
    [
      256,
      32
    ],
    [
      256,
      33
    ],
    [
      256,
      34
    ],
    [
      256,
      35
    ],
    [
      256,
      86
    ],
    [
      256,
      87
    ],
    [
      256,
      88
    ],
    [
      256,
      89
    ],
    [
      256,
      90
    ],
    [
      256,
      91
    ],
    [
      256,
      92
    ],
    [
      256,
      93
    ],
    [
      256,
      94
    ],
    [
      256,
      95
    ],
    [
      256,
      96
    ],
    [
      256,
      97
    ],
    [
      256,
      98
    ],
    [
      256,
      99
    ],
    [
      256,
      100
    ],
    [
      256,
      101
    ],
    [
      256,
      102
    ],
    [
      256,
      103
    ],
    [
      256,
      104
    ],
    [
      256,
      105
    ],
    [
      256,
      106
    ],
    [
      256,
      107
    ],
    [
      256,
      108
    ],
    [
      256,
      109
    ],
    [
      256,
      110
    ],
    [
      256,
      113
    ],
    [
      256,
      117
    ],
    [
      256,
      121
    ],
    [
      256,
      125
    ]
  ]
}


==> anc/m67/data/moment_families.json <==
[
  {
    "q": 25,
    "p": 5,
    "e": 2,
    "modulus": [
      1,
      1,
      1
    ],
    "r": 3,
    "sets": 220,
    "file": "data/moments/q25_r3.npy",
    "sha256": "cb91e36d93a4e0ed86c2d34110a49c319c6c79f4aa77ec098ca8da87ae54f4f6"
  },
  {
    "q": 25,
    "p": 5,
    "e": 2,
    "modulus": [
      1,
      1,
      1
    ],
    "r": 4,
    "sets": 495,
    "file": "data/moments/q25_r4.npy",
    "sha256": "6b2b6bf99be5c5df31e50e096014f8077fb7e513326ee7fe17ed9abfe3caa873"
  },
  {
    "q": 25,
    "p": 5,
    "e": 2,
    "modulus": [
      1,
      1,
      1
    ],
    "r": 5,
    "sets": 792,
    "file": "data/moments/q25_r5.npy",
    "sha256": "be908ab59d28376be0daf18aa444c62c9e518f0c62df54dfbf6a24a55ebce7b4"
  },
  {
    "q": 25,
    "p": 5,
    "e": 2,
    "modulus": [
      1,
      1,
      1
    ],
    "r": 6,
    "sets": 924,
    "file": "data/moments/q25_r6.npy",
    "sha256": "19e4e92dacdbd710556d8db2a76138a8f6f1205242284155c501b470318bfbb2"
  },
  {
    "q": 27,
    "p": 3,
    "e": 3,
    "modulus": [
      1,
      0,
      2,
      1
    ],
    "r": 3,
    "sets": 286,
    "file": "data/moments/q27_r3.npy",
    "sha256": "dbd173dbbf4bc671067d98fdefeff1d1ee78b51e942777cfe2cdffbc111abe64"
  },
  {
    "q": 27,
    "p": 3,
    "e": 3,
    "modulus": [
      1,
      0,
      2,
      1
    ],
    "r": 4,
    "sets": 715,
    "file": "data/moments/q27_r4.npy",
    "sha256": "62cbd8d892324b91064c7f1485a6136bb943ee4068767ab40d813abdb0e03044"
  },
  {
    "q": 27,
    "p": 3,
    "e": 3,
    "modulus": [
      1,
      0,
      2,
      1
    ],
    "r": 5,
    "sets": 1287,
    "file": "data/moments/q27_r5.npy",
    "sha256": "a738fed3a842f5e010682eb7ccc51b320e59fbf8499543d3aa08eb1c09adab50"
  },
  {
    "q": 27,
    "p": 3,
    "e": 3,
    "modulus": [
      1,
      0,
      2,
      1
    ],
    "r": 6,
    "sets": 1716,
    "file": "data/moments/q27_r6.npy",
    "sha256": "1c980b2b8b069ca3faf6b3cc60b1e1fb19f2a273c6fb2c912ae5172c5c62b1be"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 4,
    "sets": 2100,
    "file": "data/moments/q49_r4.npy",
    "sha256": "1e1f4997d8b0ac0d481119357c364452328d10d98813de95b83ce20014dac0c3"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 5,
    "sets": 2100,
    "file": "data/moments/q49_r5.npy",
    "sha256": "f74cc881e586a81dcfd278136ce813119aad81de2772dc32b20e70726bda6895"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 6,
    "sets": 2100,
    "file": "data/moments/q49_r6.npy",
    "sha256": "e8cdb6663032426b378208cf0ef92c52dd9ad8b767fbb9dd8dc7c946a7a153d7"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 7,
    "sets": 2100,
    "file": "data/moments/q49_r7.npy",
    "sha256": "0e19e73ddeb5802a9f3d3a9a2d12f78b6518fd428e758e6f55a54bbcc26faf8a"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 8,
    "sets": 2100,
    "file": "data/moments/q49_r8.npy",
    "sha256": "016b74f65a18c0abb41d798ed0ef1b76ef953a64618af1b7f14cdebb311ce1fe"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 9,
    "sets": 2100,
    "file": "data/moments/q49_r9.npy",
    "sha256": "c737052e31290d344440bb0eb1bbdada728d9a9e277f6800f62443bc4371bc8e"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 10,
    "sets": 2100,
    "file": "data/moments/q49_r10.npy",
    "sha256": "a1161188fea0d6b801362d73eab497cf72d5c51e979b2c0438cdaf76bc0a8847"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 11,
    "sets": 2100,
    "file": "data/moments/q49_r11.npy",
    "sha256": "a13e0304dba220222147beed37fb38454b25657f20fc01c2a886fdceb7f0782a"
  },
  {
    "q": 49,
    "p": 7,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 12,
    "sets": 2100,
    "file": "data/moments/q49_r12.npy",
    "sha256": "b20df55b1355c1a9b24f0519b2405bccdeb8ef0f315c8a4d6129ad4bfcf7f1aa"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 7,
    "sets": 3000,
    "file": "data/moments/q81_r7.npy",
    "sha256": "5c27d75d43005c8e1bf527e4abaf1dafe0bed9aa5687eda3b95169a3d02b9244"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 8,
    "sets": 3000,
    "file": "data/moments/q81_r8.npy",
    "sha256": "f7e3312cbc44477b34c06711206eed32dbefe7935e81c67d7b2ff34fef8a97be"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 9,
    "sets": 3000,
    "file": "data/moments/q81_r9.npy",
    "sha256": "b94c4ed3831aa4e9e71b30e2f4836ff8a55a487acb48a51aa20749981806960e"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 10,
    "sets": 3000,
    "file": "data/moments/q81_r10.npy",
    "sha256": "632d2e8469a67f4a5ad3931271c947c22e0f8d83e27adb8af3015da871acebc9"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 11,
    "sets": 3000,
    "file": "data/moments/q81_r11.npy",
    "sha256": "71e9edc3ce3edbb8c83df7af3146c33985e56efd88ccb02e635bf23d2e9b254f"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 12,
    "sets": 3000,
    "file": "data/moments/q81_r12.npy",
    "sha256": "fe33e8b74228f109e65d9b345340ef5383f576ab1a7b09048768cd2cc3157e76"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 13,
    "sets": 3000,
    "file": "data/moments/q81_r13.npy",
    "sha256": "bccd977c90c24ff9baca878717d18873a45b6465d29589e4c32fd4456f1903d3"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 14,
    "sets": 3000,
    "file": "data/moments/q81_r14.npy",
    "sha256": "71f98e555a796fd878c76e484426f8dc729e37aa9aa672d21a179142dd30b7ff"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 15,
    "sets": 3000,
    "file": "data/moments/q81_r15.npy",
    "sha256": "2b233ce7f9523b8dc75d42671987172259310f426d377d8b7298215818a886d9"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 16,
    "sets": 3000,
    "file": "data/moments/q81_r16.npy",
    "sha256": "b7eb4a231a4377b6a0824e6ebbd7938bc63fafd9f4cf8424c0c45ea5922c14aa"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 17,
    "sets": 3000,
    "file": "data/moments/q81_r17.npy",
    "sha256": "7f347e8c3f67ce42a87cbb669f29dc9236440648ad1f58c8c908325eff140ced"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 18,
    "sets": 3000,
    "file": "data/moments/q81_r18.npy",
    "sha256": "804a976e1c812f363595e6777edbb1e6c0db5a65e0be15bb99e3846baf07869f"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 19,
    "sets": 3000,
    "file": "data/moments/q81_r19.npy",
    "sha256": "b48295e144d15053eba4630c92c64c5c2bf3956262c2736b86807c662ac3544a"
  },
  {
    "q": 81,
    "p": 3,
    "e": 4,
    "modulus": [
      1,
      0,
      1,
      1,
      1
    ],
    "r": 20,
    "sets": 3000,
    "file": "data/moments/q81_r20.npy",
    "sha256": "536c888eb90e28dc328486fd14844ff838eb17106046fce8906999fedeab3150"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 10,
    "sets": 4500,
    "file": "data/moments/q121_r10.npy",
    "sha256": "adacca97471f446775d26b7e48570782b479f7dc88cc3a018eab684542599b46"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 11,
    "sets": 4500,
    "file": "data/moments/q121_r11.npy",
    "sha256": "7f6d83d42905ee77f5132d5ad9c6e6ab4c44309d02c3b12c7fad3545c51a4ce3"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 12,
    "sets": 4500,
    "file": "data/moments/q121_r12.npy",
    "sha256": "abb4855c7aaf0d0079164875e5f308ac02ff1da84ff29d45718287468ac5b5e4"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 13,
    "sets": 4500,
    "file": "data/moments/q121_r13.npy",
    "sha256": "f5e3e0224c79f990a7a0bf2eace53b5f1bd17481eead8edae65defab9bad1cf4"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 14,
    "sets": 4500,
    "file": "data/moments/q121_r14.npy",
    "sha256": "7392b9a525d736e2432fbd0532266aea62a1b178664c77d959fe44910dfb5035"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 15,
    "sets": 4500,
    "file": "data/moments/q121_r15.npy",
    "sha256": "07bdcd57fe9447ee8b905425da9caacbf10dba93c0efc33a8c9a6d1ebb114de0"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 16,
    "sets": 4500,
    "file": "data/moments/q121_r16.npy",
    "sha256": "e35cba282eaf80c2b304434a7370f8ccdde15d21685aa80e1bcbfec81d69e8aa"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 17,
    "sets": 4500,
    "file": "data/moments/q121_r17.npy",
    "sha256": "8771b8e32e49251ba960d9b87ac68246dafc6c09973118ab8a218a30109c678e"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 18,
    "sets": 4500,
    "file": "data/moments/q121_r18.npy",
    "sha256": "827ea0624020b666e5d7f15d320279c62f2a98c821b64c54672446d8dea98d37"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 19,
    "sets": 4500,
    "file": "data/moments/q121_r19.npy",
    "sha256": "cfb391cf23a3496bf094eb143bfe5990779504f535198e21c251d1a1fc310c57"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 20,
    "sets": 4500,
    "file": "data/moments/q121_r20.npy",
    "sha256": "625f5c7cbc1ff6dae0c5f838c9bd4d51642a70b95a6d171ffc9953084f6f1b3b"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 21,
    "sets": 4500,
    "file": "data/moments/q121_r21.npy",
    "sha256": "7e3debb53488c152d3c80877321b7fdea1dd4fcc9045469d3585989692124cb1"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 22,
    "sets": 4500,
    "file": "data/moments/q121_r22.npy",
    "sha256": "d92ec7e8da1af9f89265a6e34af34998b8eb4e42c4d90c1b29744b273cccc31e"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 23,
    "sets": 4500,
    "file": "data/moments/q121_r23.npy",
    "sha256": "ce67d5b19af9ae391966bda67ad80c84ba380ca2845911bc879fdddde974fa4c"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 24,
    "sets": 4500,
    "file": "data/moments/q121_r24.npy",
    "sha256": "852dcdce12127688d8c1b366e715218dc8969ef118b713ba51d853de6a5b76e9"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 25,
    "sets": 4500,
    "file": "data/moments/q121_r25.npy",
    "sha256": "80c92418c7155d4650cbc2fea7d52902fa27758e90967b1bc159f02a293d4265"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 26,
    "sets": 4500,
    "file": "data/moments/q121_r26.npy",
    "sha256": "14cad782f805b8d25c883b528d41b6d401f698549f9c332c1f779314367ad840"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 27,
    "sets": 4500,
    "file": "data/moments/q121_r27.npy",
    "sha256": "96520a835dc38b9935a4479c8114f48a6c637d4eac6a4bfc34f041c24eb9d86e"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 28,
    "sets": 4500,
    "file": "data/moments/q121_r28.npy",
    "sha256": "1353de506a30fb15100fcb21065aad437b5a0c5298d134e0b99beca38a98a509"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 29,
    "sets": 4500,
    "file": "data/moments/q121_r29.npy",
    "sha256": "9c2e7e7eda1818e9e81d97de7874a68d9724b5312b609b4c864c6a6b16522d65"
  },
  {
    "q": 121,
    "p": 11,
    "e": 2,
    "modulus": [
      1,
      0,
      1
    ],
    "r": 30,
    "sets": 4500,
    "file": "data/moments/q121_r30.npy",
    "sha256": "aaf2216638ca04d3b4a0e9cbf1477ca9c11ab62b68cf41feefdaef7e4794a752"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 10,
    "sets": 4500,
    "file": "data/moments/q125_r10.npy",
    "sha256": "5b807dcf040515ef9eeb2c1165006a80b9a3e52be16dc9c5a66c3a7f9041661f"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 11,
    "sets": 4500,
    "file": "data/moments/q125_r11.npy",
    "sha256": "2ab50f449090de288e03bddb97c5a4ea167391c114777e784b4d4c56018246ea"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 12,
    "sets": 4500,
    "file": "data/moments/q125_r12.npy",
    "sha256": "ede8895917f216725923ae8893a442ab47d72418ffe7e944895a86f81c9f0747"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 13,
    "sets": 4500,
    "file": "data/moments/q125_r13.npy",
    "sha256": "5ff040ad405293105249c4a1a5a9556b2866b9769225e3d576b60a6dd612cd58"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 14,
    "sets": 4500,
    "file": "data/moments/q125_r14.npy",
    "sha256": "285c036ac3cf36ce62e65630c9212550148b37d63549fe6d46e0b31edd1509cf"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 15,
    "sets": 4500,
    "file": "data/moments/q125_r15.npy",
    "sha256": "8f8b0350f9740f2e4dba16858366136c1a429329a510b007a98a7c058a78bf97"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 16,
    "sets": 4500,
    "file": "data/moments/q125_r16.npy",
    "sha256": "4f320c52a607aafa9082c7a730bdabb719a1454461bb620222a8ebad86a3bf89"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 17,
    "sets": 4500,
    "file": "data/moments/q125_r17.npy",
    "sha256": "ebf6dc077bef61a684b4c6eadfa4d3d01967393fb306edd886b1547e7d82b4ba"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 18,
    "sets": 4500,
    "file": "data/moments/q125_r18.npy",
    "sha256": "281804f84dbcdee45643b359ad238fb9ea592b45a31cb62586e308fe91900a76"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 19,
    "sets": 4500,
    "file": "data/moments/q125_r19.npy",
    "sha256": "424f5f88a9b0167af9a8cbbf302c23a68f2e407ccff6b7e445ca95f39a5581a0"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 20,
    "sets": 4500,
    "file": "data/moments/q125_r20.npy",
    "sha256": "5e1e8f351af94d8ad839aba55d8abf78a4d108fed29aad3f5f7fe6c177678af9"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 21,
    "sets": 4500,
    "file": "data/moments/q125_r21.npy",
    "sha256": "9af5da50d6e3b5f56b93ac1f2b9946852fec7d55d6f786f7cec66f88c5814434"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 22,
    "sets": 4500,
    "file": "data/moments/q125_r22.npy",
    "sha256": "f5ff9a88d57d2751bee211e35e10702716c7f28cf6bde25500350e91186f01bc"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 23,
    "sets": 4500,
    "file": "data/moments/q125_r23.npy",
    "sha256": "23cf69452bd2286985026bf64f1b5d71fdeac605e9e3d890fe57585dc1c4bb14"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 24,
    "sets": 4500,
    "file": "data/moments/q125_r24.npy",
    "sha256": "5f19c43ee5a7be04d755ec07b4daab670bcb7e753b8485a27360d235d03f7973"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 25,
    "sets": 4500,
    "file": "data/moments/q125_r25.npy",
    "sha256": "8ce8ec0f05f99d9fe8308bb14d6b1741cd83e8f8c554c2daeffb3be8454f74d1"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 26,
    "sets": 4500,
    "file": "data/moments/q125_r26.npy",
    "sha256": "13c1acfb629b358b633f3f6a7ae8898797a6d7d397601bad1d1917bcdd6ff449"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 27,
    "sets": 4500,
    "file": "data/moments/q125_r27.npy",
    "sha256": "dcd4fcef9a39ae129a25871cefd11f96c10e2fd0c3877f81965056d4566bf8e1"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 28,
    "sets": 4500,
    "file": "data/moments/q125_r28.npy",
    "sha256": "4800700998389fb11644d2a65398a286a36de4a2b2bf77d7260f1182e319c53e"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 29,
    "sets": 4500,
    "file": "data/moments/q125_r29.npy",
    "sha256": "dbab6df52a97dbfdd4aabcdbbafa95d7790d4c8a483de40b235e78a952263604"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 30,
    "sets": 4500,
    "file": "data/moments/q125_r30.npy",
    "sha256": "1ea6130d38408a28771f07336d5d1e1b20f434ff4bc3e2cecf6e4520ce316754"
  },
  {
    "q": 125,
    "p": 5,
    "e": 3,
    "modulus": [
      1,
      0,
      1,
      1
    ],
    "r": 31,
    "sets": 4500,
    "file": "data/moments/q125_r31.npy",
    "sha256": "4d3bb1b1df6156d6ec88403ce2452ac543561fa660bc6fd38bf125d53ae39b5d"
  },
  {
    "q": 169,
    "p": 13,
    "e": 2,
    "modulus": [
      1,
      3,
      1
    ],
    "r": 40,
    "sets": 7000,
    "file": "data/moments/q169_r40.npy",
    "sha256": "f917ada3b54ec30bbc5d6b467d51ec919331f091a11ebc9b3bb702cf0d28de2c"
  },
  {
    "q": 169,
    "p": 13,
    "e": 2,
    "modulus": [
      1,
      3,
      1
    ],
    "r": 41,
    "sets": 7000,
    "file": "data/moments/q169_r41.npy",
    "sha256": "b429fb8ffb7f1ce295d05c5b97a022dc31f679305db9e10ebed19a7d5e11c7cb"
  },
  {
    "q": 169,
    "p": 13,
    "e": 2,
    "modulus": [
      1,
      3,
      1
    ],
    "r": 42,
    "sets": 7000,
    "file": "data/moments/q169_r42.npy",
    "sha256": "77af757321759917ad7ea67ad136d40ff55242800b43b9691abebd1cb75fd0f2"
  },
  {
    "q": 32,
    "p": 2,
    "e": 5,
    "modulus": 37,
    "r": 3,
    "sets": 455,
    "file": "data/moments/q32_r3.npy",
    "sha256": "96c50ba7d1e2a18c67dcc0e8aac5028506a68c479057cd7d59cd952fe841ff7a"
  },
  {
    "q": 32,
    "p": 2,
    "e": 5,
    "modulus": 37,
    "r": 4,
    "sets": 1365,
    "file": "data/moments/q32_r4.npy",
    "sha256": "1bcc4bd8cc7bb69d9b96a103954b62464312627023e7a9a43fc342435acca0fa"
  },
  {
    "q": 32,
    "p": 2,
    "e": 5,
    "modulus": 37,
    "r": 5,
    "sets": 1800,
    "file": "data/moments/q32_r5.npy",
    "sha256": "ae5fca6046f297f5ddbd26ee40f59fabfed0f5912ab2e7acc3e42e52a304772d"
  },
  {
    "q": 32,
    "p": 2,
    "e": 5,
    "modulus": 37,
    "r": 6,
    "sets": 1800,
    "file": "data/moments/q32_r6.npy",
    "sha256": "6a0c04382905a20b5c6c5994351122314c86f8f756df1494ede529acf5691825"
  },
  {
    "q": 32,
    "p": 2,
    "e": 5,
    "modulus": 37,
    "r": 7,
    "sets": 1800,
    "file": "data/moments/q32_r7.npy",
    "sha256": "1cc1af09c3348710552a90f8f58978391c496ade96e82cabfef91d9c59dc7e28"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 5,
    "sets": 3000,
    "file": "data/moments/q64_r5.npy",
    "sha256": "358825c99f53b7b2e7d631dd3da1a5f162e9dd5acfb4b5c9b7d06cbecfc12b26"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 6,
    "sets": 3000,
    "file": "data/moments/q64_r6.npy",
    "sha256": "36dbb23cfffb1fada9aa6a5a183ce32fb5e340d496213a2addde6e1cc6ffdb79"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 7,
    "sets": 3000,
    "file": "data/moments/q64_r7.npy",
    "sha256": "7add117460ae56cb53d3ae212c84164e75224e765409691cb2b0a52b211507c6"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 8,
    "sets": 3000,
    "file": "data/moments/q64_r8.npy",
    "sha256": "ec009866060765eabfbd5e11bff3d438de8f924e17a27ac468b31621c3e9463e"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 9,
    "sets": 3000,
    "file": "data/moments/q64_r9.npy",
    "sha256": "1093ffa5476430fd111fbe47173f2caa8fa4d6e7c0d97a61b24dd6a7a9dd81f0"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 10,
    "sets": 3000,
    "file": "data/moments/q64_r10.npy",
    "sha256": "bd2e76e5d5195c72ef8365c38eece73f75aba4461740d5c2881dbeb47f2ba0ec"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 11,
    "sets": 3000,
    "file": "data/moments/q64_r11.npy",
    "sha256": "c145bfd5a26813921b7ae5cb4f6e09ac40c6959511039640d332616f4e86b994"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 12,
    "sets": 3000,
    "file": "data/moments/q64_r12.npy",
    "sha256": "6f8728e3d464a1fff7cb30049231ac96c1ec18bf1232dd0ed55bc160b893b57d"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 13,
    "sets": 3000,
    "file": "data/moments/q64_r13.npy",
    "sha256": "ca34b6c21b4fc4eb241c62970dfed380d8f012ecbf9292add5c532af1938042e"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 14,
    "sets": 3000,
    "file": "data/moments/q64_r14.npy",
    "sha256": "ffd713d70a67be9188eb1b6706b9eb049c101e09ea8b4a3735be83644c62516b"
  },
  {
    "q": 64,
    "p": 2,
    "e": 6,
    "modulus": 67,
    "r": 15,
    "sets": 3000,
    "file": "data/moments/q64_r15.npy",
    "sha256": "7e30d52bf8ffc2796b47c1153e004e14d854f512743727af9572c64c6ffe1e42"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 7,
    "sets": 5200,
    "file": "data/moments/q128_r7.npy",
    "sha256": "d6a22c4dfb416dc649a38e8365fa38ef0b23feb9e2a6f5005ce4f00de5fc004d"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 8,
    "sets": 5200,
    "file": "data/moments/q128_r8.npy",
    "sha256": "639ac4b52a17d225f0b2bcff5ae03f58a4ae5fe88cf1918f4118689684fd6c23"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 9,
    "sets": 5200,
    "file": "data/moments/q128_r9.npy",
    "sha256": "bc848759e82669b17bbc3c9a6914af94167f6b68b80a06354cf58694db27c292"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 10,
    "sets": 5200,
    "file": "data/moments/q128_r10.npy",
    "sha256": "51936a91c79119065ea6e53f6a3d05176392be79e4037ed0a5f5fd692238cdb7"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 11,
    "sets": 5200,
    "file": "data/moments/q128_r11.npy",
    "sha256": "27c6ded5f17b7656ba4e8f14a864c7f75478b60c729e7bfe4efa48646edb7613"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 12,
    "sets": 5200,
    "file": "data/moments/q128_r12.npy",
    "sha256": "f15699a8885d0b05447fb82e9bec96d8bb706dc698215dbe127e958f65ed7f97"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 13,
    "sets": 5200,
    "file": "data/moments/q128_r13.npy",
    "sha256": "89e6f135c8727a5d9829ea4e7371579d68684fc031335f6827d0f76928cfd63c"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 14,
    "sets": 5200,
    "file": "data/moments/q128_r14.npy",
    "sha256": "a7f1dd59ad81bafe2a455979e963b4e5c49393cdffd5b1d0b75877b17a2335a4"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 15,
    "sets": 5200,
    "file": "data/moments/q128_r15.npy",
    "sha256": "ac95df6ed5c488a20f2ca6f7bb084b89d0df934df074c8e060f69baccb4d596d"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 16,
    "sets": 5200,
    "file": "data/moments/q128_r16.npy",
    "sha256": "5a323e05ca11bdf767f0bcfbfeaf49e17910bcd4e4c6f24c057def73bdb838d9"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 17,
    "sets": 5200,
    "file": "data/moments/q128_r17.npy",
    "sha256": "2f9ec0e51e182e035c19226062a587a091da117a2ec117950bd8ba8da30ffd85"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 18,
    "sets": 5200,
    "file": "data/moments/q128_r18.npy",
    "sha256": "d69a5a520354a1ddd0ae2d2b3db4dcf1729f7a9900df76297abbb2fe620dbcaa"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 19,
    "sets": 5200,
    "file": "data/moments/q128_r19.npy",
    "sha256": "c8179b20806ad4bd6a61d6f4cb2d571c4683086ece34920125ea60a8dd374ed1"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 20,
    "sets": 5200,
    "file": "data/moments/q128_r20.npy",
    "sha256": "ee59ad6cfb466fc0fd34394cad9cd87a98509b39f2cee392225ae6ea98554873"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 21,
    "sets": 5200,
    "file": "data/moments/q128_r21.npy",
    "sha256": "4b090ea03790fc9840e6f70b3ef7093dd7c3f508830a469b1214835a17220dff"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 22,
    "sets": 5200,
    "file": "data/moments/q128_r22.npy",
    "sha256": "b9a8b094fcfafe238bb1213c5c9c9a053cbe9667904d05f2216da6f16e93b019"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 23,
    "sets": 5200,
    "file": "data/moments/q128_r23.npy",
    "sha256": "f03057735046876d4185d565f478d07413523cb6ce38f31eec1b0aacb9aa8d70"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 24,
    "sets": 5200,
    "file": "data/moments/q128_r24.npy",
    "sha256": "9ac480d69d664a242dea4591fb7c6c49a359186405979ba0ecd00448cd3f4a52"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 25,
    "sets": 5200,
    "file": "data/moments/q128_r25.npy",
    "sha256": "ffe7f534f2af16d4ef81c1d226d1f12d1638b6502dbd780d0105b85b6801c488"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 26,
    "sets": 5200,
    "file": "data/moments/q128_r26.npy",
    "sha256": "1f070027179cf115d4ccf977c6c56b310ac7dd77de0033e525d97e32788e4710"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 27,
    "sets": 5200,
    "file": "data/moments/q128_r27.npy",
    "sha256": "84f9dbc380d48c810626b2da9ab6b2bb4f464b0c19398fe0b4dca584af0289e4"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 28,
    "sets": 5200,
    "file": "data/moments/q128_r28.npy",
    "sha256": "2eb294f5a10bbf5e45ba97af1e8192b9115fc4efb87678d648e877584bc373d7"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 29,
    "sets": 5200,
    "file": "data/moments/q128_r29.npy",
    "sha256": "5659375091da9d949b519031ef5fac6b0ca0eead39df952fb08b445281ae23e7"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 30,
    "sets": 5200,
    "file": "data/moments/q128_r30.npy",
    "sha256": "503835505c96553313cbf7bf4131c5f77360c872912992f61135e454384f154b"
  },
  {
    "q": 128,
    "p": 2,
    "e": 7,
    "modulus": 131,
    "r": 31,
    "sets": 5200,
    "file": "data/moments/q128_r31.npy",
    "sha256": "cc33c3b2f4987cedc42d10859f072a55a972ee0ed8c7615995562f154b72395e"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 9,
    "sets": 6500,
    "file": "data/moments/q256_r9.npy",
    "sha256": "92f20e657a623949ecddba9c67b4d5ccc8d08fe51a02be721829dd7507441c72"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 10,
    "sets": 6500,
    "file": "data/moments/q256_r10.npy",
    "sha256": "ea7c730288d92491206bb302672dee6ba2a3fb6f4364d2e37c7f85f7de59311c"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 11,
    "sets": 6500,
    "file": "data/moments/q256_r11.npy",
    "sha256": "0ca46b7ebf0fa6c07ec1a9b62d2cf4c2fcf4e5ef6b539e95ff4f4dc264df550e"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 56,
    "sets": 6500,
    "file": "data/moments/q256_r56.npy",
    "sha256": "5930692668e2d642dc5ca54a38c154d96844fb7bf55375111bb11659e429c16c"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 57,
    "sets": 6500,
    "file": "data/moments/q256_r57.npy",
    "sha256": "0c3b14818421e9b23d2427edc06a1e9993b7d017bb9aea16b2a52a62e2632615"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 58,
    "sets": 6500,
    "file": "data/moments/q256_r58.npy",
    "sha256": "fff4d2f692ec503f2d40d004d719cbb554e24b52b0c151f7b8fc4b062108b298"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 59,
    "sets": 6500,
    "file": "data/moments/q256_r59.npy",
    "sha256": "d3d5e866fe7d559da2f0f1f038571e28551dd1c4d0d99f49097948d35897c69c"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 60,
    "sets": 6500,
    "file": "data/moments/q256_r60.npy",
    "sha256": "92ca318bff9aae7c5142739a91f67708280e2e24d02c932bb4d627b692939faf"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 61,
    "sets": 6500,
    "file": "data/moments/q256_r61.npy",
    "sha256": "b428379b8d4ef7ffb9b564d0c471a4e668d8e16618b579ad58f0b6b580ed8270"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 62,
    "sets": 6500,
    "file": "data/moments/q256_r62.npy",
    "sha256": "24958ddde176bae56fdd84a06333df4b6e6ce13d0e7b17b961ae1f565fff29fa"
  },
  {
    "q": 256,
    "p": 2,
    "e": 8,
    "modulus": 283,
    "r": 63,
    "sets": 6500,
    "file": "data/moments/q256_r63.npy",
    "sha256": "14012c422349c5cbff175ccd9ccbb315d4032410a801b9df4a7bbf1cdae42da3"
  }
]


==> anc/m67/data/q169_anchor/manifest.json <==
[
  {
    "q": 169,
    "r": 30,
    "k": [
      60,
      61
    ],
    "sets": 6872,
    "filename": "q169_r30.npy",
    "sha256": "49e851899f51ad3b8a3a7eec2bcfd5e76ec79e47b2c4e06defb965126dceb707"
  },
  {
    "q": 169,
    "r": 31,
    "k": [
      62,
      63
    ],
    "sets": 4411,
    "filename": "q169_r31.npy",
    "sha256": "a423925bb11f604c601946a20bd3801e360fbffd23011baa77f68d1eba6a0775"
  },
  {
    "q": 169,
    "r": 32,
    "k": [
      64,
      65
    ],
    "sets": 5190,
    "filename": "q169_r32.npy",
    "sha256": "7fb196675a8961d69b9a53764ed36cfe8b6397fc4e46cd0c355f8b21d011e295"
  },
  {
    "q": 169,
    "r": 33,
    "k": [
      66,
      67
    ],
    "sets": 5968,
    "filename": "q169_r33.npy",
    "sha256": "6658e422e9b2c8f1618cdc6cdda7fb7f059b64621c1de8df1689785f0dec3edb"
  },
  {
    "q": 169,
    "r": 34,
    "k": [
      68,
      69
    ],
    "sets": 3901,
    "filename": "q169_r34.npy",
    "sha256": "dae7c1227aeca0a31a32dd99d10ecde9c02fbeadd79993a61cb5f8696f48a368"
  },
  {
    "q": 169,
    "r": 35,
    "k": [
      70,
      71
    ],
    "sets": 4767,
    "filename": "q169_r35.npy",
    "sha256": "8de7be00635d27d39347048f2b6d3a6c2a626240bf2856cc78ef4435523b9fce"
  },
  {
    "q": 169,
    "r": 36,
    "k": [
      72,
      73
    ],
    "sets": 6971,
    "filename": "q169_r36.npy",
    "sha256": "930c2a797bac01a82fa412e20f6b83d7f2c0947e3d1a6a27cabc4d0cd9c974d9"
  },
  {
    "q": 169,
    "r": 37,
    "k": [
      74,
      75
    ],
    "sets": 7473,
    "filename": "q169_r37.npy",
    "sha256": "eb7832a54ef0aa427b13788c9d86b8827a39c0f08106e2b00b332ded6f43900d"
  },
  {
    "q": 169,
    "r": 38,
    "k": [
      76,
      77
    ],
    "sets": 8486,
    "filename": "q169_r38.npy",
    "sha256": "885fe3b844e791d692e1d6fef145bee5915add79b12fac37872e56457b65c584"
  }
]

==> anc/m67/data/residual_registry.json <==
{
  "6": {
    "Q_uniform": 49144,
    "D_dimtwo": 65536,
    "total": 265,
    "odd": 149,
    "even": 116,
    "fields": [
      {
        "q": 16,
        "p": 2,
        "e": 4,
        "k_count": 4,
        "k_values": [
          2,
          4,
          5,
          6
        ]
      },
      {
        "q": 25,
        "p": 5,
        "e": 2,
        "k_count": 7,
        "k_values": [
          5,
          6,
          7,
          8,
          9,
          10,
          11
        ]
      },
      {
        "q": 27,
        "p": 3,
        "e": 3,
        "k_count": 10,
        "k_values": [
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12
        ]
      },
      {
        "q": 32,
        "p": 2,
        "e": 5,
        "k_count": 10,
        "k_values": [
          2,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14
        ]
      },
      {
        "q": 49,
        "p": 7,
        "e": 2,
        "k_count": 16,
        "k_values": [
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23
        ]
      },
      {
        "q": 64,
        "p": 2,
        "e": 6,
        "k_count": 23,
        "k_values": [
          2,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30
        ]
      },
      {
        "q": 81,
        "p": 3,
        "e": 4,
        "k_count": 27,
        "k_values": [
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39
        ]
      },
      {
        "q": 121,
        "p": 11,
        "e": 2,
        "k_count": 41,
        "k_values": [
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59
        ]
      },
      {
        "q": 125,
        "p": 5,
        "e": 3,
        "k_count": 43,
        "k_values": [
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61
        ]
      },
      {
        "q": 128,
        "p": 2,
        "e": 7,
        "k_count": 51,
        "k_values": [
          2,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ]
      },
      {
        "q": 169,
        "p": 13,
        "e": 2,
        "k_count": 5,
        "k_values": [
          79,
          80,
          81,
          82,
          83
        ]
      },
      {
        "q": 256,
        "p": 2,
        "e": 8,
        "k_count": 23,
        "k_values": [
          2,
          17,
          18,
          19,
          20,
          21,
          22,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          120,
          121,
          122,
          123,
          124,
          125,
          126
        ]
      },
      {
        "q": 1024,
        "p": 2,
        "e": 10,
        "k_count": 1,
        "k_values": [
          2
        ]
      },
      {
        "q": 2048,
        "p": 2,
        "e": 11,
        "k_count": 1,
        "k_values": [
          2
        ]
      },
      {
        "q": 8192,
        "p": 2,
        "e": 13,
        "k_count": 1,
        "k_values": [
          2
        ]
      },
      {
        "q": 16384,
        "p": 2,
        "e": 14,
        "k_count": 1,
        "k_values": [
          2
        ]
      },
      {
        "q": 65536,
        "p": 2,
        "e": 16,
        "k_count": 1,
        "k_values": [
          2
        ]
      }
    ],
    "known_deep_examples": [
      [
        16,
        2,
        "X^8 exceptional known"
      ],
      [
        32,
        2,
        "X^8 exceptional known"
      ],
      [
        128,
        2,
        "X^8 exceptional known"
      ],
      [
        256,
        2,
        "X^8 exceptional known"
      ],
      [
        1024,
        2,
        "X^8 exceptional known"
      ],
      [
        2048,
        2,
        "X^8 exceptional known"
      ],
      [
        8192,
        2,
        "X^8 exceptional known"
      ],
      [
        16384,
        2,
        "X^8 exceptional known"
      ],
      [
        65536,
        2,
        "X^8 exceptional known"
      ]
    ],
    "filters": {
      "ZCL": 72,
      "permutation-low": 5840,
      "Kaipa": 66319,
      "GaoLi+analytic": 27438,
      "uniform-field-size-bound": 32764
    }
  },
  "7": {
    "Q_uniform": 70847,
    "D_dimtwo": 104976,
    "total": 375,
    "odd": 229,
    "even": 146,
    "fields": [
      {
        "q": 16,
        "p": 2,
        "e": 4,
        "k_count": 4,
        "k_values": [
          3,
          4,
          5,
          6
        ]
      },
      {
        "q": 25,
        "p": 5,
        "e": 2,
        "k_count": 7,
        "k_values": [
          5,
          6,
          7,
          8,
          9,
          10,
          11
        ]
      },
      {
        "q": 27,
        "p": 3,
        "e": 3,
        "k_count": 10,
        "k_values": [
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12
        ]
      },
      {
        "q": 32,
        "p": 2,
        "e": 5,
        "k_count": 10,
        "k_values": [
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14
        ]
      },
      {
        "q": 49,
        "p": 7,
        "e": 2,
        "k_count": 17,
        "k_values": [
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23
        ]
      },
      {
        "q": 64,
        "p": 2,
        "e": 6,
        "k_count": 22,
        "k_values": [
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30
        ]
      },
      {
        "q": 81,
        "p": 3,
        "e": 4,
        "k_count": 29,
        "k_values": [
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39
        ]
      },
      {
        "q": 121,
        "p": 11,
        "e": 2,
        "k_count": 44,
        "k_values": [
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59
        ]
      },
      {
        "q": 125,
        "p": 5,
        "e": 3,
        "k_count": 45,
        "k_values": [
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61
        ]
      },
      {
        "q": 128,
        "p": 2,
        "e": 7,
        "k_count": 50,
        "k_values": [
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ]
      },
      {
        "q": 169,
        "p": 13,
        "e": 2,
        "k_count": 62,
        "k_values": [
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83
        ]
      },
      {
        "q": 243,
        "p": 3,
        "e": 5,
        "k_count": 15,
        "k_values": [
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          120
        ]
      },
      {
        "q": 256,
        "p": 2,
        "e": 8,
        "k_count": 60,
        "k_values": [
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          120,
          121,
          122,
          123,
          124,
          125,
          126
        ]
      }
    ],
    "known_deep_examples": [],
    "filters": {
      "binary-k2-odd": 13,
      "Kaipa": 68105,
      "GaoLi+analytic": 66309,
      "ZCL": 152,
      "permutation-low": 1359
    }
  }
}


==> anc/m67/finite_fields.py <==
"""Finite fields in the fixed polynomial-basis encodings of the certificates.
An element x has coefficients (x // p**i) % p. The supplied modulus lists
its e low coefficients; its leading coefficient is 1. No encoding changes
are made between data and verifier.
"""
if not __debug__:
 raise RuntimeError("Run without Python -O: certificate assertions are required")
class FF:
 def __init__(self,p,e,poly):
  self.p=p;self.e=e;self.poly=poly;self.q=p**e
  assert len(poly)==e
  pv=[p**i for i in range(e)]
  digits=[[(a//pv[i])%p for i in range(e)] for a in range(self.q)]
  self.A=[[0]*self.q for _ in range(self.q)];self.M=[[0]*self.q for _ in range(self.q)]
  for a in range(self.q):
   for b in range(self.q):
    self.A[a][b]=sum(((digits[a][i]+digits[b][i])%p)*pv[i] for i in range(e))
    v=[0]*(2*e-1)
    for i in range(e):
     for j in range(e):v[i+j]+=digits[a][i]*digits[b][j]
    for i in range(2*e-2,e-1,-1):
     t=v[i]%p
     for j in range(e):v[i-e+j]-=t*poly[j]
    self.M[a][b]=sum((v[i]%p)*pv[i] for i in range(e))
  assert all(set(self.M[a][1:])==set(range(1,self.q)) for a in range(1,self.q))
 def add(self,a,b):return self.A[a][b]
 def mul(self,a,b):return self.M[a][b]
 def pow(self,a,n):
  z=1
  while n:
   if n&1:z=self.mul(z,a)
   a=self.mul(a,a);n//=2
  return z
 def moments(self,seq):
  h=[1,0,0,0]
  for x in seq:
   for j in range(1,4):h[j]=self.add(h[j],self.mul(x,h[j-1]))
  return tuple(h[1:])


def tables(p,e,mod):
 import numpy as np
 F=FF(p,e,mod); q=p**e
 A=np.asarray(F.A,dtype=np.int16)
 M=np.asarray(F.M,dtype=np.int16)
 NEG=np.asarray([next(y for y in range(q) if F.add(x,y)==0) for x in range(q)],dtype=np.int16)
 assert np.all(A[np.arange(q),NEG]==0)
 return A,M,NEG


==> anc/m67/small_field.hpp <==
// Fixed polynomial-basis arithmetic for the small-field coefficient checks.
#ifndef RS_DH_SMALL_FIELD_HPP
#define RS_DH_SMALL_FIELD_HPP
#ifdef NDEBUG
#error "Certificate verifier requires assertions: do not define NDEBUG"
#endif
#include <cstdio>
#include <vector>
#include <cstdint>
#include <cassert>
#include <cstdlib>
using namespace std;
struct FField {
 int q,p,e;vector<int> poly; uint8_t A[32][32]={},M[32][32]={};uint8_t I[32]={};
 FField(int q0):q(q0){
   if(q==16){p=2;e=4;poly={1,1,0,0};}
   else if(q==27){p=3;e=3;poly={1,0,2};}
   else if(q==32){p=2;e=5;poly={1,0,1,0,0};}
   else {fprintf(stderr,"Unsupported field\n");exit(1);}
   int pw[5]={1,1,1,1,1};for(int j=1;j<e;j++)pw[j]=pw[j-1]*p;
   int d[32][5]={};for(int x=0;x<q;x++)for(int j=0;j<e;j++)d[x][j]=(x/pw[j])%p;
   for(int x=0;x<q;x++)for(int y=0;y<q;y++){
     int out=0;for(int j=0;j<e;j++)out+=((d[x][j]+d[y][j])%p)*pw[j];A[x][y]=out;
     int v[10]={};for(int i=0;i<e;i++)for(int j=0;j<e;j++)v[i+j]+=d[x][i]*d[y][j];
     for(int i=2*e-2;i>=e;i--){int z=v[i]%p;for(int j=0;j<e;j++)v[i-e+j]-=z*poly[j];}
     out=0;for(int i=0;i<e;i++)out+=((v[i]%p+p)%p)*pw[i]; M[x][y]=out;
   }
   for(int x=1;x<q;x++){
     int count=0;bool seen[32]={};for(int y=1;y<q;y++){int v=M[x][y];if(v==0 || seen[v]) {fprintf(stderr,"Non-field\n");exit(2);}seen[v]=1;count++;if(v==1)I[x]=y;}
     assert(count==q-1 && I[x]!=0);
   }
   for(int x=0;x<q;x++){assert(A[x][0]==x&&M[x][1]==x);}
 }
 inline int add(int x,int y)const {return A[x][y];}
 inline int mul(int x,int y)const {return M[x][y];}
};

#endif


==> anc/m67/verify_c3_arrays.py <==
#!/usr/bin/env python3
"""Deterministic full affine C3 verification for fixed actual m=7 subset arrays.

For every A,B in the field, the computed image must contain every target C.
Homogeneous moments are computed by the increasing in-place recurrence and
independently checked by elementary symmetric recurrence and conversion.
Field polynomials and array names are fixed in SPEC. For each r, Omega is
the exact deleted-anchor parameter set required by the lifting lemmas.
"""
if not __debug__:
 raise RuntimeError("Run without Python -O: certificate assertions are required")
from pathlib import Path
import numpy as np,hashlib,json
from finite_fields import tables
ROOT=Path(__file__).resolve().parent/'data/m7_c3'
SPEC={
 64:(2,6,[1,1,0,0,0,0],[4]),
 81:(3,4,[2,1,0,0],[5,6]),
 121:(11,2,[1,0],[8,9]),
 125:(5,3,[1,2,0],[8,9]),
 128:(2,7,[1,1,0,0,0,0,0],[6]),
 243:(3,5,[1,2,0,0,0],list(range(53,61))),
 256:(2,8,[1,1,0,1,1,0,0,0],[8])}

def base_omega(q,p,e,A,M):
 if p>2:
  H={int(M[x,x]) for x in range(1,q)}
  assert len(H)==(q-1)//2 and 1 in H
  return sorted(H-{1}),1
 V=[]
 for x in range(q):
  z=x;t=0
  for i in range(e):t=int(A[t,z]);z=int(M[z,z])
  if t==0:V.append(x)
 assert len(V)==q//2
 t0={64:1,128:2,256:2}[q]
 assert t0 in V and t0!=0
 return sorted(set(V)-{0,t0}),t0

def main():
 registry={};runs=0
 for q,(p,e,mod,rr) in SPEC.items():
  A,M,NEG=tables(p,e,mod)
  Omega,t0=base_omega(q,p,e,A,M)
  Om=np.array(Omega,dtype=np.int16)
  for r in rr:
   name= ('q256_r8.npy' if q==256 else f'q{q}_r{r}.npy')
   path=ROOT/name
   raw=path.read_bytes();sha=hashlib.sha256(raw).hexdigest()
   Y=np.load(path,allow_pickle=False).astype(np.int16)
   n=len(Y)
   assert Y.shape==(n,r) and np.all((Y>=0)&(Y<q))
   assert np.all(np.isin(Y,Om))
   assert np.all(np.diff(np.sort(Y,axis=1),axis=1)>0)
   # Completely homogeneous generating series after adjoining each point:
   # h'_j=h_j+x h'_{j-1}, j=1,2,3 in increasing order.
   h1=np.zeros(n,dtype=np.int16);h2=h1.copy();h3=h1.copy()
   for col in range(r):
    x=Y[:,col]
    h1=A[h1,x]
    h2=A[h2,M[x,h1]]
    h3=A[h3,M[x,h2]]
   # Cross-check all source signatures by elementary-symmetric recurrence.
   e1=np.zeros(n,dtype=np.int16);e2=e1.copy();e3=e1.copy()
   for col in range(r):
    x=Y[:,col]
    e3=A[e3,M[x,e2]]
    e2=A[e2,M[x,e1]]
    e1=A[e1,x]
   eh2=A[M[e1,e1],NEG[e2]]
   eh3=A[A[M[e1,eh2],NEG[M[e2,e1]]],e3]
   assert np.array_equal(h1,e1) and np.array_equal(h2,eh2) and np.array_equal(h3,eh3)
   # For ALL q^2 affine coefficient pairs, test ALL q targets.
   b=np.arange(q,dtype=np.int16)[:,None]
   BH=M[:,h1]
   missing=0
   for a in range(q):
    vals=A[BH,A[h3,M[a,h2]][None,:]]
    hit=np.zeros((q,q),dtype=np.bool_)
    hit[b,vals]=True
    missing+=int((~hit).sum())
   assert missing==0,(q,r,missing)
   print('M7-C3-VERIFIED',q,r,'n',n,'affine_checks',q**3,'missing',missing,'sha256',sha,flush=True)
   registry[f'{q}:{r}']={'q':q,'r':r,'n':n,'file':name,'sha256':sha,'omega':len(Omega),'t0':t0,'affine_conditions':q**3,'missing':missing}
   runs+=1
 assert registry==json.loads((ROOT/'manifest.json').read_text()),'Fixed C3 manifest mismatch'
 print('M7-C3-ARRAYS-ALL-PASS',runs,'groups')
if __name__=='__main__':main()


==> anc/m67/verify_census.py <==
#!/usr/bin/env python3
"""Exact finite residual census at excesses six and seven.
Uses the manuscript theorem contracts, Gao--Li
Proposition 2 with a coefficientwise-integer dominant series, and rigorous
rational arithmetic for the middle-range analytic shortcut.
This is a theorem-sufficiency registry: OPEN != proof of a deep hole.
Run without -O. Does not enumerate field polynomials or received words.
"""
if not __debug__:
 raise RuntimeError("Run without Python -O: certificate assertions are required")
import math, json, hashlib, sys, time, os
from collections import defaultdict
from fractions import Fraction as F
from functools import lru_cache

ms=(6,7)
@lru_cache(None)
def log2_interval(N=19):
    # ln 2 = 2 atanh(1/3), rigorously bounded by the positive tail
    t=F(1,3)
    val=2*sum((t**(2*j+1))/F(2*j+1) for j in range(N))
    tail=2*t**(2*N+1)/F((2*N+1)*(1-t*t))
    return val,val+tail

@lru_cache(None)
def log_interval_integer(x):
    assert isinstance(x,int) and x>=1
    if x==1:return F(0),F(0)
    j=x.bit_length()-1
    y=F(x,1<<j)  # [1,2)
    t=(y-1)/(y+1)
    N=22
    lo=2*sum((t**(2*i+1))/F(2*i+1) for i in range(N))
    tail=2*(t**(2*N+1))/F((2*N+1)*(1-t*t))
    l2,u2=log2_interval()
    return j*l2+lo,j*u2+lo+tail

def sqrt_ceil_fraction(x,scale=100000):
    assert isinstance(x,F) and x>=0
    u=(x.numerator*scale*scale+x.denominator-1)//x.denominator
    return F(math.isqrt(u)+(math.isqrt(u)**2<u),scale)

def high_interval_cert(q,m):
    a=m-1;t=m+1
    if q < 288*a*a: # sqrt(q/128) >= 3a/2 for strict concavity
        return False, None
    # H(x)=(x/2) log(q/x)-3a sqrt(x)-t/2 log q-log(q+1)
    l2,u2=log2_interval()
    lq,uq=log_interval_integer(q)
    lqp1,uqp1=log_interval_integer(q+1)
    # at x=q/128, ln(q/x)=ln128=7 ln 2; x=q/2, ln2.
    lb=[]
    for j in (128,2):
        x=F(q,j)
        low=x*F(j.bit_length()-1,2)*l2 - 3*a*sqrt_ceil_fraction(x) -F(t,2)*uq - uqp1
        lb.append(low)
    return min(lb)>0, min(lb)

def low_integer_cert(q,m,n):
    # F(n)>t log(s), with F(n)=n log(s/(4(a+sqrt(n)))), s^2=q
    a=m-1;t=m+1
    top=4*(a+math.isqrt(n)+(math.isqrt(n)**2<n))
    return n>t and top**(2*n)<q**(n-t)

def bulk_cut(q,m):
    # Returns n0: exact Gao-Li comparison need only n<n0, all larger
    # up to floor(q/2) are handled by exact rational inequality certificates
    # via the manuscript direct-count estimates.
    good,slack=high_interval_cert(q,m)
    if not good:return None
    b=q//128
    if b < 2:return None
    if not low_integer_cert(q,m,b):return None
    for n in range(m+2,b+1):
        if low_integer_cert(q,m,n):return n
    return None

def prime_powers(limit):
    sieve=bytearray(b'\x01')*(limit+1)
    sieve[:2]=b'\x00\x00'
    for i in range(2,math.isqrt(limit)+1):
        if sieve[i]:sieve[i*i:limit+1:i]=b'\x00'*((limit-i*i)//i+1)
    A=[]
    for p in range(2,limit+1):
        if not sieve[p]:continue
        q=p; e=1
        while q<=limit:
            A.append((q,p,e))
            e+=1;q*=p
    return sorted(A)

def fan_condition(q,d):
    return 2*(q+1)>(d-2)*(d-3)*math.isqrt(4*q)+4*(d-1)


def low_condition(q,p,e,m,k):
    d=m+1
    # Binary Segre transfer: near-complete arc unique hyperoval,
    # divided differences permuting, and o-polynomial odd-coefficient rigidity.
    if p==2 and k>=3 and (k-1)**2<q and q>d*(k-1)+1:return True
    if not (q>d*(k-1)+1):return False
    if p%2 and m==6 and (q>49 or p==7):return True
    if p%2 and m==7 and q>31:return True
    if fan_condition(q,d) and math.gcd(d,q-1)>1:return True
    return False

def global_cond(q,p,m):
    if p%2 and m==6 and q>=512:return True
    if p%2 and m==7 and q>=1331:return True
    return False

def universal_q(m):
    t=m+1
    s=12*t*math.log(2*t)
    return math.floor(s*s)+2 # conservative beyond floating uncertainty

def dimtwo_classified(q,p,e,m):
    if p!=2 or m%2:return False
    return q>16*(m+2)**4

def int_GL(q,p,m,limit):
    # Integer upper majorant: a=ceil((m-1)sqrt q), b=ceil((q-a)/p).
    # Exact A(M) <= A(a) <= [z^n](1-z)^(-a)(1-z^p)^(-b)
    # uses logarithmic positivity on exponents indexed by p-not-dividing n.
    a=math.isqrt((m-1)**2*q)
    if a*a<(m-1)**2*q:a+=1
    if a>=q:return None
    b=(q-a+p-1)//p
    assert b>=0
    R=[0]*p
    ring=[0]*p;ring[0]=1
    S=1;Bn=1
    passed=set()
    for n in range(1,limit+1):
        idx=n%p
        if n>=p:R[idx]+=ring[idx]
        numerator=a*S+p*b*R[idx]
        v,r=divmod(numerator,n)
        assert r==0,(q,p,m,n,r)
        ring[idx]=v
        S+=v
        Bn,mod=divmod(Bn*(q-n+1),n)
        assert mod==0
        if q**(m+1)*v*v < Bn*Bn:passed.add(n)
    return passed

def iter_registry():
    QQ={m:universal_q(m) for m in ms}
    D={m:16*(m+2)**4 for m in ms}
    limit=max(max(QQ.values()),max(D.values()))
    qs=prime_powers(limit)
    results={}
    for m in ms:
        start=time.monotonic()
        tally=defaultdict(int)
        fields=[]; residual=[]; deep_cert=[]; countsources=defaultdict(int)
        for q,p,e in qs:
            if q < m+3:continue
            kmax=q-m-1
            if kmax<2:continue
            if p%2 and q>=QQ[m]:continue
            if p==2 and q>=QQ[m] and (m%2 or q>D[m]):continue
            if global_cond(q,p,m):continue
            # prior ZCL covers all prime fields, skip
            if p%2 and e==1:continue
            K_high=(q-1)//2
            undecided=[]
            candidates=[]
            for k in range(2,kmax+1):
                if p%2 and k+1<=p:
                    countsources['ZCL']+=1;continue
                if k>=K_high:
                    countsources['Kaipa']+=1;continue
                if p%2 and q>=QQ[m]:
                    countsources['uniform-field-size-bound']+=1;continue
                if p==2 and q>=QQ[m] and k>=3:
                    countsources['uniform-field-size-bound']+=1;continue
                if p==2 and k==2 and m%2:
                    countsources['binary-k2-odd']+=1;continue
                if p==2 and k==2 and dimtwo_classified(q,p,e,m):
                    countsources['binary-k2-classification']+=1;continue
                if low_condition(q,p,e,m,k):
                    countsources['permutation-low']+=1;continue
                candidates.append(k)
            if candidates:
                cut=bulk_cut(q,m)
                cnt_GL=0
                if cut is not None:
                    ks_gl=[k for k in candidates if k+1>=cut]
                    cnt_GL+=len(ks_gl)
                    low=[k for k in candidates if k+1<cut]
                    if low:
                        valid=int_GL(q,p,m,max(k+1 for k in low))
                        if valid is not None:
                            cnt_GL+=sum(k+1 in valid for k in low)
                            undecided=[k for k in low if k+1 not in valid]
                        else: undecided=low
                else:
                    valid=int_GL(q,p,m,max(k+1 for k in candidates))
                    if valid is not None:
                        cnt_GL+=sum(k+1 in valid for k in candidates)
                        undecided=[k for k in candidates if k+1 not in valid]
                    else:undecided=candidates
                countsources['GaoLi+analytic']+=cnt_GL
            if undecided:
                if p==2 and m==6 and 2 in undecided and math.gcd(3,e)==1:
                    deep_cert.append([q,2,'X^8 exceptional known'])
                ks=undecided
                residual.extend((q,p,e,k) for k in ks)
                fields.append({'q':q,'p':p,'e':e,'k_count':len(ks),'k_values':ks})
                tally['odd' if p%2 else 'even']+=len(ks)
        results[m]={'Q_uniform':QQ[m],'D_dimtwo':D[m],'total':len(residual),'odd':tally['odd'],'even':tally['even'],'fields':fields,'known_deep_examples':deep_cert,'filters':dict(countsources)}
        print(f'm={m}: unresolved={len(residual)} odd={tally["odd"]} even={tally["even"]}, odd_fields={sum(a["p"]%2==1 for a in fields)}, binary_fields={sum(a["p"]==2 for a in fields)}',flush=True)
        print(' odd:',[(f['q'],f['k_count'],[f['k_values'][0],f['k_values'][-1]]) for f in fields if f['p']%2][:70],flush=True)
        print(' even:',[(f['q'],f['k_count'],[f['k_values'][0],f['k_values'][-1]]) for f in fields if f['p']==2],flush=True)
    original=json.loads(open(os.path.join(os.path.dirname(__file__),'data/residual_registry.json')).read())
    for m,expected in ((6,265),(7,375)):
        assert results[m]['total']==original[str(m)]['total']==expected
        assert results[m]['fields']==original[str(m)]['fields'], 'Exact census differs from frozen registry'
        assert results[m]['odd']==original[str(m)]['odd']
        assert results[m]['even']==original[str(m)]['even']
    print('M67_CENSUS_FROZEN_REGISTRY_EQUAL: 265 + 375 PASS',flush=True)
    return results

if __name__=='__main__':iter_registry()


==> anc/m67/verify_coverage.py <==
#!/usr/bin/env python3
"""Exact parameter unions for m=6 (265 cells) and m=7 (375 cells).

This checks the logical allocation of cells to separately verified families.
The dimension-two m=6 cells use the manuscript's degree-eight classification;
its GF16 exhaustive check is the separate degree8 component of the supplement.
"""
if not __debug__:
    raise RuntimeError("Run without Python -O: certificate assertions are required")
from pathlib import Path
from collections import Counter
import json

ROOT = Path(__file__).resolve().parent


def read(name):
    return json.loads((ROOT / 'data' / name).read_text())


def main():
    registries = read('residual_registry.json')
    families = read('moment_families.json')
    pass_keys = {(r['q'], r['r']) for r in families}
    assert len(pass_keys) == 129
    base6 = registries['6']
    cells6 = {(f['q'], k) for f in base6['fields'] for k in f['k_values']}
    assert len(cells6) == base6['total'] == 265
    counts = Counter()
    for field in base6['fields']:
        q, p = field['q'], field['p']
        for k in field['k_values']:
            if p != 2:
                if q == 27 and k in (3, 4):
                    label = 'odd_small'
                else:
                    assert (q, (k+1)//2) in pass_keys, (q, k)
                    label = 'odd_moment'
            elif k == 2:
                label = 'degree8_classification'
            elif q == 16 and k in (4, 5, 6):
                label = 'binary_small'
            else:
                assert (q, (k+1)//2) in pass_keys, (q, k)
                label = 'binary_moment'
            counts[label] += 1
    assert counts == {'odd_moment': 147, 'odd_small': 2, 'binary_moment': 103,
                      'binary_small': 3, 'degree8_classification': 10}
    print('M6_COVERAGE', dict(counts), 'TOTAL 265', flush=True)

    base7 = registries['7']
    cells = {(f['q'], k) for f in base7['fields'] for k in f['k_values']}
    assert len(cells) == base7['total'] == 375
    odd = {(r['q'], r['r']) for r in families if r['p'] != 2}
    binary = pass_keys - odd
    L0 = set()
    for q, k in cells:
        if q % 2:
            p = next(f['p'] for f in base7['fields'] if f['q'] == q)
            if (k+7) % p and (q, (k+1)//2) in odd:
                L0.add((q, k))
        elif k % 2 == 0 and (q, k//2) in binary:
            L0.add((q, k))
        elif k % 2 and ((k+1)//2) % 2 == 0 and (q, (k+1)//2) in binary:
            L0.add((q, k))
    assert len(L0) == 196
    inherited = read('m7_inherited.json')
    assert {tuple(v) for group in inherited['proven_by_reuse'].values() for v in group} == L0
    D = {(v['q'], v['r']) for v in read('m7_deletions.json')}
    assert len(D) == 46
    deletion_cells = {x for x in cells if (x[0], x[1]//2) in D} - L0
    assert len(deletion_cells) == 46
    closed = L0 | deletion_cells
    residual = read('m7_residual_after_inherited.json')
    assert len(closed) == 242
    assert {tuple(x) for x in residual['closed_cells']} == closed
    assert {tuple(x) for x in residual['remaining_cells']} == cells - closed
    groups = {
        'inherited_undeleted': L0,
        'inherited_deleted': deletion_cells,
        'q169_fixed_scales': {(169, k) for k in range(60, 78)},
        'q49_anchor': {(49, 7)},
        'q169_orbits': {(169, k) for k in list(range(22, 60)) + [78]},
        'q256_orbits': {(256, k) for k in list(range(23, 36)) + list(range(86, 111)) + [113,117,121,125]},
        'additional_C3': {(243, k) for k in range(106, 121)} | {(256,17),(64,9),(81,11),(81,12),(121,16),(121,17),(121,18),(125,17),(125,18),(128,13)},
        'small_all_coefficients': {(16,k) for k in range(3,7)} | {(27,k) for k in range(3,6)} | {(32,5)},
    }
    assert [len(x) for x in groups.values()] == [196,46,18,1,39,42,25,8]
    union = set()
    for name, group in groups.items():
        assert not union & group, ('Overlapping groups', name)
        union |= group
        print('M7_COVERAGE', name, len(group), flush=True)
    assert union == cells
    manifest = read('m7_c3/manifest.json')
    for q, k in groups['additional_C3']:
        assert f'{q}:{k//2}' in manifest
    for q, k in groups['small_all_coefficients']:
        assert (ROOT / f'data/m7_small/q{q}_k{k}.bin').is_file()
    for q, k in ((16,4),(16,5),(16,6),(27,3),(27,4)):
        assert (ROOT / f'data/m6_small/q{q}_k{k}.txt').is_file()
    print('M67_EXACT_COVERAGE_UNIONS_PASS: 265 + 375', flush=True)


if __name__ == '__main__':
    main()


==> anc/m67/verify_m67.py <==
#!/usr/bin/env python3
"""Run all m=6/7 finite mathematical checks; the default is the full proof.
Requires Python 3, NumPy, and a C++17 compiler. All arrays remain read-only.
The m6 dimension-two GF16 calculation is in the separate degree8 component.
"""
if not __debug__:
    raise RuntimeError('Run without Python -O: certificate assertions are required')
from pathlib import Path
import hashlib
import json
import os
import shlex
import subprocess
import sys
import tempfile
import time

ROOT = Path(__file__).resolve().parent


def run(args):
    print('RUN', shlex.join(map(str, args)), flush=True)
    subprocess.run(list(map(str, args)), cwd=ROOT, check=True,
                   env={**os.environ, 'PYTHONDONTWRITEBYTECODE': '1'})


def main():
    if len(sys.argv) != 1:
        raise SystemExit('Usage: python3 verify_m67.py (always full; no quick mode)')
    started = time.monotonic()
    manifest = json.loads((ROOT / 'SHA256SUMS.json').read_text())
    for name, sha in manifest.items():
        assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest() == sha, name
    print('M67_SOURCE_DATA_SHA256_PASS', len(manifest), 'files', flush=True)
    for script in ('verify_census.py', 'verify_coverage.py', 'verify_moments.py',
                   'verify_q169_anchor.py', 'verify_q49_anchor.py', 'verify_orbits.py',
                   'verify_c3_arrays.py'):
        run([sys.executable, '-B', '-u', ROOT/script])
    compiler = shlex.split(os.environ.get('CXX', 'g++'))
    # Temporary build directory is outside the public component and removed.
    with tempfile.TemporaryDirectory(prefix='rsdh_m67_') as tmp:
        for m, pairs in ((6,[(16,4),(16,5),(16,6),(27,3),(27,4)]),
                         (7,[(16,3),(16,4),(16,5),(16,6),(27,3),(27,4),(27,5),(32,5)])):
            exe = Path(tmp)/f'verify_m{m}'
            run(compiler+['-O2','-std=c++17','-Wall','-Wextra',str(ROOT/f'verify_small_m{m}.cpp'),'-o',str(exe)])
            for q,k in pairs:
                suffix = 'txt' if m == 6 else 'bin'
                run([exe,q,k,ROOT/f'data/m{m}_small/q{q}_k{k}.{suffix}'])
    print('M67_FULL_FINITE_VERIFICATION_PASS: 265 + 375 residual cells',
          'elapsed_seconds', round(time.monotonic()-started,3), flush=True)


if __name__ == '__main__':
    main()


==> anc/m67/verify_moments.py <==
#!/usr/bin/env python3
"""Exhaustive third-homogeneous-moment covers from fixed actual subsets.

Every accepted family is read from disk, checked in its recorded field model,
and tested for all q^3 affine slope/target triples. The 46 accepted deletion
families are checked after deleting exactly their recorded nonzero anchor.
All affine conditions are recomputed from the fixed actual subsets.
"""
if not __debug__:
    raise RuntimeError("Run without Python -O: certificate assertions are required")
from pathlib import Path
import hashlib
import json
import time
import numpy as np
from finite_fields import tables

ROOT = Path(__file__).resolve().parent
FIELD_CACHE = {}


def field(rec):
    p, e, q = rec['p'], rec['e'], rec['q']
    mod = rec['modulus']
    low = mod[:e] if isinstance(mod, list) else [(mod >> i) & 1 for i in range(e)]
    key = p, e, tuple(low)
    if key not in FIELD_CACHE:
        A, M, NEG = tables(p, e, low)
        if p == 2:
            domain = set(map(int, A[np.arange(q), M.diagonal()])) - {0}
            assert len(domain) == q // 2 - 1
        else:
            domain = {int(M[x, x]) for x in range(1, q)}
            assert len(domain) == (q - 1) // 2
        FIELD_CACHE[key] = A, M, NEG, domain
    return FIELD_CACHE[key]


def read_sets(rec):
    path = ROOT / rec['file']
    assert hashlib.sha256(path.read_bytes()).hexdigest() == rec['sha256']
    Y = np.load(path, allow_pickle=False)
    q, r = rec['q'], rec['r']
    assert Y.dtype == np.uint8 and Y.shape == (rec['sets'], r)
    A, M, NEG, domain = field(rec)
    assert np.all(np.isin(Y, sorted(domain)))
    assert np.all(np.diff(np.sort(Y.astype(np.int16), axis=1), axis=1) > 0)
    assert np.all(Y < q)
    return Y, A, M, NEG


def moments(Y, A, M, NEG):
    """Recompute h1,h2,h3 by both homogeneous and elementary recurrences."""
    n, r = Y.shape
    h1 = np.zeros(n, dtype=np.int16)
    h2 = h1.copy()
    h3 = h1.copy()
    e1 = h1.copy()
    e2 = h1.copy()
    e3 = h1.copy()
    for col in range(r):
        x = Y[:, col].astype(np.int16)
        # Increasing order is essential: these are COMPLETE homogeneous h_j.
        h1 = A[h1, x]
        h2 = A[h2, M[x, h1]]
        h3 = A[h3, M[x, h2]]
        # Independent descending elementary recurrence, then conversion to h_j.
        e3 = A[e3, M[x, e2]]
        e2 = A[e2, M[x, e1]]
        e1 = A[e1, x]
    eh2 = A[M[e1, e1], NEG[e2]]
    eh3 = A[A[M[e1, eh2], NEG[M[e2, e1]]], e3]
    assert np.array_equal(h1, e1)
    assert np.array_equal(h2, eh2)
    assert np.array_equal(h3, eh3)
    return h1, h2, h3


def all_affine(h1, h2, h3, A, M):
    q = A.shape[0]
    b = np.arange(q)[:, None]
    bh = M[:, h1]
    for a in range(q):
        values = A[bh, A[h3, M[a, h2]][None, :]]
        hits = np.zeros((q, q), dtype=bool)
        hits[b, values] = True
        assert hits.all(), ('Uncovered affine target', a, np.argwhere(~hits)[0].tolist())


def main():
    records = json.loads((ROOT / 'data/moment_families.json').read_text())
    deletions = json.loads((ROOT / 'data/m7_deletions.json').read_text())
    assert len(records) == 129
    assert sum(rec['p'] != 2 for rec in records) == 77
    assert sum(rec['p'] == 2 for rec in records) == 52
    by_key = {(rec['q'], rec['r']): rec for rec in records}
    assert len(by_key) == 129
    assert len(deletions) == len({(x['q'], x['r']) for x in deletions}) == 46
    deletion_map = {(x['q'], x['r']): x for x in deletions}
    checked_deletions = 0
    started = time.monotonic()
    for rec in records:
        q, r = rec['q'], rec['r']
        Y, A, M, NEG = read_sets(rec)
        h = moments(Y, A, M, NEG)
        all_affine(*h, A, M)
        print('SHARED_C3_PASS', q, r, 'sets', len(Y), 'all_triples', q**3, flush=True)
        deletion = deletion_map.get((q, r))
        if deletion is not None:
            t0 = deletion['t0']
            assert t0 != 0 and t0 in Y
            selected = ~np.any(Y == t0, axis=1)
            T = Y[selected]
            assert len(T) == deletion['sets'] and np.all(T != t0)
            assert deletion['exact_triples_checked'] == q**3
            # Recompute h_j on the actual retained point arrays.
            dh = moments(T, A, M, NEG)
            assert all(np.array_equal(dh[j], h[j][selected]) for j in range(3))
            all_affine(*dh, A, M)
            checked_deletions += 1
            print('DELETED_C3_PASS', q, r, 'anchor', t0, 'sets', len(T), 'all_triples', q**3, flush=True)
    assert checked_deletions == 46
    print('M67_SHARED_129_AND_M7_DELETED_46_FULL_PASS', 'seconds', round(time.monotonic() - started, 3), flush=True)


if __name__ == '__main__':
    main()


==> anc/m67/verify_orbits.py <==
#!/usr/bin/env python3
"""Exact cubic-orbit certificates for q169 and q256 at excess seven.

Constructs actual subsets of the fixed deleted-anchor parameter domain,
with constant h1,h2 and surjective h3, for every claimed parameter cell.
Only the Python standard library is required. Field polynomials are
F169=F13[x]/(x^2+3x+1), F256=F2[x]/(x^8+x^4+x^3+x+1).
"""
if not __debug__:
 raise RuntimeError("Run without Python -O: certificate assertions are required")
from itertools import combinations
from collections import defaultdict
from math import comb
import hashlib,json

from finite_fields import FF

def restricted_sums(F,D,maxj):
 dp=[{} for _ in range(maxj+1)];dp[0][0]=()
 count=[[0]*F.q for _ in range(maxj+1)];count[0][0]=1
 for d in D:
  for j in range(maxj,0,-1):
   for old_sum,n in enumerate(count[j-1]):
    if n: count[j][F.add(old_sum,d)]+=n
   for s,witness in list(dp[j-1].items()):
    v=F.add(s,d)
    if v not in dp[j]:dp[j][v]=witness+(d,)
 assert all(sum(count[j])==comb(len(D),j) for j in range(maxj+1))
 return dp,count

def test169():
 F=FF(13,2,[1,3]);q=169
 H={F.mul(x,x) for x in range(1,q)}
 assert len(H)==84
 D=sorted({F.pow(x,3) for x in H});assert len(D)==28 and 1 in D
 orb=defaultdict(list)
 for x in H:orb[F.pow(x,3)].append(x)
 assert all(len(orb[d])==3 for d in D)
 assert sorted(orb[1])==[1,3,9]
 D.remove(1);dp,count=restricted_sums(F,D,13)
 assert all(min(count[j])>=11 for j in range(3,14))
 print("GF169 restricted-subset count minima",[min(count[j]) for j in range(3,14)],flush=True)
 assert all(len(dp[j])==q for j in range(3,14))
 C=0
 wanted=list(range(22,60))+[78]
 for k in wanted:
  r=k//2;j,s=divmod(r,3)
  assert 3<=j<=13 and s<=2
  fixed=[3,9][:s]
  fixedh=F.moments(fixed)
  sigset=set()
  for target in range(q):
   choice=dp[j][target]
   assert len(choice)==j and len(set(choice))==j
   T=fixed+[x for d in choice for x in orb[d]]
   assert len(T)==r and len(set(T))==r and all(x in H and x!=1 for x in T)
   h=F.moments(T)
   assert h[0:2]==fixedh[:2]
   assert h[2]==F.add(fixedh[2],target)
   sigset.add(h[2]);C+=1
  assert len(sigset)==q
  print('Q169-PASS','k',k,'r',r,'j',j,'s',s,'h3_values',len(sigset))
 print('M7_Q169_VERIFIED',len(wanted),'cells',C,'actual_subsets','Dsize',len(D),'j3..13_full')
 return len(wanted)

def test256():
 F=FF(2,8,[1,1,0,1,1,0,0,0]);q=256
 trace4=lambda a: F.add(F.add(a,F.pow(a,4)),F.add(F.pow(a,16),F.pow(a,64)))
 trace2=lambda a: __import__('functools').reduce(F.add,(F.pow(a,2**i) for i in range(8)),0)
 K={a for a in range(q) if trace4(a)==0}
 V={a for a in range(q) if trace2(a)==0}
 E4={a for a in range(q) if F.pow(a,4)==a}
 assert len(K)==64 and len(V)==128 and len(E4)==4 and E4<=K<=V
 assert 2 in V-K
 t0=2
 reserve={F.add(t0,x) for x in E4}
 assert len(reserve)==4 and t0 in reserve and reserve<=V-K
 singles=sorted(reserve-{t0})[:2]
 D=sorted({F.pow(a,3) for a in K-{0}})
 assert len(D)==21
 orb=defaultdict(list)
 for a in K-{0}:orb[F.pow(a,3)].append(a)
 assert all(len(orb[d])==3 for d in D)
 assert len(set(x for trip in orb.values() for x in trip))==63
 filler=[];todo=set(V-K)-reserve
 while todo:
  a=min(todo);cos={F.add(a,x) for x in E4}
  assert cos<=todo and len(cos)==4
  filler.append(sorted(cos));todo-=cos
 assert len(filler)==15 and len(set(x for o in filler for x in o))==60
 # Each additive F4 coset has h1=h2=0 and h3=1.
 # Hence any FIXED collection contributes only a constant to h3.
 for cos in filler:assert F.moments(cos)==(0,0,1)
 dp,count=restricted_sums(F,D,4)
 assert min(count[3])==1 and min(count[4])==12
 print("GF256 restricted-subset count minima",min(count[3]),min(count[4]),flush=True)
 assert len(dp[3])==256 and len(dp[4])==256
 wanted=[17]+list(range(23,36))+list(range(86,111))+[113,117,121,125]
 assert len(wanted)==43
 covered=0
 for k in wanted:
  r=k//2
  if r==8:continue # separately checked fixed data/m7_c3/q256_r8.npy
  choices=[(j,b,s) for j in (3,4) for b in range(16) for s in (0,1,2) if 3*j+4*b+s==r]
  assert choices,(k,r)
  j,b,s=choices[0]
  fixed=[x for part in filler[:b] for x in part]+singles[:s]
  fixedh=F.moments(fixed)
  sigset=set()
  for target in range(q):
   pick=dp[j][target]
   T=fixed+[x for d in pick for x in orb[d]]
   assert len(T)==r and len(set(T))==r and all(x in V and x not in (0,t0) for x in T)
   h=F.moments(T)
   assert h[0:2]==fixedh[:2]
   assert h[2]==F.add(fixedh[2],target)
   sigset.add(h[2]);covered+=1
  assert len(sigset)==q
  print('Q256-PASS','k',k,'r',r,'j',j,'4-orbits',b,'singles',s,'h3_values',len(sigset))
 print('M7_Q256_ORBIT_VERIFIED',len(wanted)-1,'cells',covered,'actual_subsets','Dsize',len(D),'j3_and_j4_full')
 return len(wanted)-1

if __name__=='__main__':
 assert test169()==39
 assert test256()==42
 print('M7-ORBIT-SUM-ALL-PASS')


==> anc/m67/verify_q169_anchor.py <==
#!/usr/bin/env python3
"""Exact witness-family verification for m=7 odd-anchor over F_169.
This program uses nine fixed q169 families and the common square-scaling
list {1,2,8}; it recomputes every required third homogeneous moment,
checks deletion of anchor-square 1, and exhaustively checks q^3 affine
conditions for r=30,...,38. Field and point sets are specified below.
"""
if not __debug__:
 raise RuntimeError("Run without Python -O: certificate assertions are required")
from pathlib import Path
import hashlib, json, sys
import numpy as np
from finite_fields import tables
P=Path(__file__).resolve().parent/'data/q169_anchor'
q=169;ADD,MUL,NEG=tables(13,2,[1,3]);SCALES=(1,2,8)
SQUARES={int(MUL[a,a]) for a in range(1,q)}
assert len(SQUARES)==84 and set(SCALES).issubset(SQUARES)
ROWS=json.loads((P/'manifest.json').read_text())
assert [r['r'] for r in ROWS]==list(range(30,39))

def all_three_moments(Y):
    n=len(Y); e1=np.zeros(n,dtype=np.int16);e2=e1.copy();e3=e1.copy()
    for j in range(Y.shape[1]):
        a=Y[:,j]
        e3=ADD[e3,MUL[a,e2]]
        e2=ADD[e2,MUL[a,e1]]
        e1=ADD[e1,a]
    h1=e1
    h2=ADD[MUL[e1,e1],NEG[e2]]
    h3=ADD[ADD[MUL[e1,h2],NEG[MUL[e2,e1]]],e3]
    return h1,h2,h3

for rec in ROWS:
    r=rec['r']; filename=P/rec['filename']; raw=filename.read_bytes()
    assert hashlib.sha256(raw).hexdigest()==rec['sha256']
    Y=np.load(filename,allow_pickle=False).astype(np.int16)
    assert Y.shape==(rec['sets'],r), (r,Y.shape)
    assert np.all((Y>0)&(Y<q))
    assert all(np.all(np.diff(np.sort(Y,axis=1),axis=1)>0,axis=1))
    assert set(np.unique(Y)).issubset(SQUARES)
    h1,h2,h3=all_three_moments(Y)
    H=[[],[],[]]; count=0
    for s in SCALES:
        scaled=MUL[s,Y]
        mask=~np.any(scaled==1,axis=1)
        assert np.all(scaled[mask]!=1)
        count+=int(mask.sum())
        # Structural scaling identity for complete homogeneous h_j.
        H[0].append(MUL[s,h1[mask]])
        H[1].append(MUL[MUL[s,s],h2[mask]])
        H[2].append(MUL[MUL[s,MUL[s,s]],h3[mask]])
        # Independently calculate h_j from the ACTUAL scaled point sets.
        direct=all_three_moments(scaled[mask])
        assert all(np.array_equal(H[j][-1],direct[j]) for j in range(3))
    h1,h2,h3=map(np.concatenate,H)
    b=np.arange(q,dtype=np.int16)[:,None]
    affine_term=MUL[:,h1]
    total_misses=0
    for a in range(q):
        vals=ADD[ADD[h3,MUL[a,h2]][None,:],affine_term]
        hit=np.zeros((q,q),dtype=np.bool_)
        hit[b,vals]=True
        total_misses+=int((~hit).sum())
    assert total_misses==0,(r,total_misses)
    print('M7_Q169_ANCHOR VERIFIED', 'q=169','r='+str(r),'k='+str(rec['k']), 'scales='+str(SCALES), 'sets='+str(count), 'all_affine='+str(q**3), 'missing=0',flush=True)
print('M7_Q169_ANCHOR_ALL_NINE_PASS',flush=True)


==> anc/m67/verify_q49_anchor.py <==
if not __debug__:
 raise RuntimeError("Run without Python -O: certificate assertions are required")
from itertools import combinations
p=7
# independently implement GF(49) as F7[u]/(u*u+1), direct integer tuple functions
def plus(a,b):return ((a[0]+b[0])%7,(a[1]+b[1])%7)
def times(a,b):return ((a[0]*b[0]-a[1]*b[1])%7,(a[0]*b[1]+a[1]*b[0])%7)
F=[(a,b) for b in range(7) for a in range(7)]
z=(0,0); one=(1,0)
squares={times(x,x) for x in F if x!=z}
U=sorted(squares-{one})
assert len(U)==23
S=[]
for X in combinations(U,3):
 e1=z;e2=z;e3=z
 for a in X:
  e3=plus(e3,times(a,e2))
  e2=plus(e2,times(a,e1))
  e1=plus(e1,a)
 # h1=e1,h2=e1^2-e2,h3=e1^3-2*e1*e2+e3
 neg=lambda w:((-w[0])%7,(-w[1])%7)
 h1=e1;h2=plus(times(e1,e1),neg(e2))
 h3=plus(plus(times(e1,times(e1,e1)),neg(times((2,0),times(e1,e2)))),e3)
 S.append((h1,h2,h3))
assert len(S)==1771
# Every (A,B) visits every target C (49); bitsets avoid floating point
allbits=(1<<49)-1
for A in F:
 for B in F:
  bits=0
  for h1,h2,h3 in S:
   c=plus(plus(h3,times(A,h2)),times(B,h1))
   bits|=1<<(c[0]+7*c[1])
  assert bits==allbits, (A,B)
print('INDEPENDENT DIRECT-ELEMENTARY CHECK PASS: 2401 coefficient pairs * 1771 triples, 49/49 targets; zero misses')


==> anc/m67/verify_small_m6.cpp <==
// Exact C++17 complete-coefficient verification for the fixed m6 subsets.
// Reads and validates the actual point-subset bitmasks.
#include "small_field.hpp"
#include <array>
#include <algorithm>
#include <fstream>
#include <iostream>
#include <string>
#include <functional>
using namespace std;

vector<array<uint8_t,7>> read_source(const string& name,const FField& F,int k){
    ifstream in(name); if(!in){cerr<<"Cannot read "<<name<<"\n";exit(2);}
    vector<array<uint8_t,7>> out;
    uint32_t mask;
    while(in>>mask){
        assert(mask>0 && mask<(1u<<F.q));
        assert(__builtin_popcount(mask)==k+1);
        array<int,7> poly{};poly[0]=1;
        int degree=0;
        auto neg=[&](int a){for(int b=0;b<F.q;b++)if(F.add(a,b)==0)return b;abort();};
        // Direct truncated multiplication prod(1-x*z); recover h_j by
        // reciprocal coefficients independently of
        // the increasing homogeneous recurrence used in the m7 checker.
        for(int x=0;x<F.q;x++)if(mask&(1u<<x)){
            degree++;
            for(int j=min(degree,6);j>=1;j--)
                poly[j]=F.add(poly[j],neg(F.mul(x,poly[j-1])));
        }
        array<uint8_t,7> h{};h[0]=1;
        for(int j=1;j<=6;j++){
            int v=0;
            for(int i=1;i<=min(j,k+1);i++)v=F.add(v,F.mul(poly[i],h[j-i]));
            h[j]=neg(v);
        }
        out.push_back(h);
    }
    assert(in.eof());
    assert(out.size()==size_t(F.q==16?350:800));
    return out;
}

int main(int argc,char**argv){
    if(argc!=4){cerr<<"usage: "<<argv[0]<<" Q K ACTUAL_SUBSETS.txt\n";return 2;}
    int q=atoi(argv[1]),k=atoi(argv[2]);
    assert((q==16&&(k==4||k==5||k==6))||(q==27&&(k==3||k==4)));
    FField F(q);auto sets=read_source(argv[3],F,k);
    const uint32_t all=(1u<<q)-1;
    uint64_t cases=0,work=0;size_t max_sets=0;
    array<int,5> a{};
    auto test=[&](){
        uint32_t hit=0;size_t probes=0;
        for(const auto&h:sets){
            int v=h[6];
            for(int t=0;t<5;t++)v=F.add(v,F.mul(a[t],h[5-t]));
            hit|=1u<<v;probes++;
            if(hit==all)break;
        }
        cases++;work+=probes;max_sets=max(max_sets,probes);
        if(hit!=all){
            cerr<<"UNCOVERED q="<<q<<" k="<<k<<" coefficients";
            for(int c:a)cerr<<' '<<c;
            cerr<<" hitmask="<<hit<<"\n";exit(1);
        }
    };
    function<void(int)> extend=[&](int i){
        if(i==5){test();return;}
        for(a[i]=0;a[i]<q;a[i]++)extend(i+1);
    };
    if(q==16){
        // Every one of 16^5 coefficient vectors; no normalization.
        extend(0);
        assert(cases==1048576);
    }else{
        int x=1;bool seen[27]={};
        for(int t=0;t<26;t++){assert(x>0&&!seen[x]);seen[x]=true;x=F.mul(x,3);}
        assert(x==1); // fixed normalized representative generator g=3
        if(k==3){a[0]=1;extend(1);}
        a[0]=0;
        for(int b:{1,3}){a[1]=b;extend(2);}
        a[1]=0;a[2]=1;extend(3);
        a[2]=0;
        for(int b:{1,3}){a[3]=b;extend(4);}
        a[3]=0;a[4]=1;test();a[4]=0;test();
        assert(cases==(k==3?571592ULL:40151ULL));
    }
    cout<<"M6_SMALL_FULL_PASS q="<<q<<" k="<<k<<" actual_sets="<<sets.size()
        <<" normalized_classes="<<cases<<" all_a6=yes max_sets="<<max_sets
        <<" average_probes="<<double(work)/cases<<"\n";
    return 0;
}


==> anc/m67/verify_small_m7.cpp <==
// M7: exhaustive quotient-normalized finite coefficient certificate for m=7.
// Independent finite field arithmetic and moment recurrence. Reads actual point subsets.
// c^{-d} f(cX+b) induces (a1,a2) -> ((a1+d*b)/c,
// (a2+(d-1)a1*b+choose(d,2)b^2)/c^2).
// For every two-coefficient orbit representative checks all a3..a6 and ALL a7
// simultaneously by testing full image of h7+sum_{j=1}^6 a_j h_{7-j}.
#ifdef NDEBUG
#error "Certificate verifier requires assertions: do not define NDEBUG"
#endif
#include <cstdio>
#include <vector>
#include <array>
#include <cstring>
#include <cstdint>
#include <chrono>
#include <algorithm>
#include <cassert>
#include <string>
#include <utility>
#include <cstdlib>
using namespace std;

#include "small_field.hpp"

struct Source {int q,k,n; vector<array<uint8_t,8>> H;};
Source get_source(const string& name,const FField& F,int q,int k){
 FILE* f=fopen(name.c_str(),"rb");if(!f){perror(name.c_str());exit(2);}
 uint8_t head[6];assert(fread(head,1,6,f)==6);assert(head[0]==q&&head[1]==k);
 unsigned n=(unsigned)head[2]|((unsigned)head[3]<<8)|((unsigned)head[4]<<16)|((unsigned)head[5]<<24);
 assert(n==1200);
 Source src{q,k,(int)n,{}};src.H.resize(n);
 vector<uint8_t> row(k+1);unsigned char c;
 for(unsigned z=0;z<n;z++){
   assert(fread(row.data(),1,k+1,f)==(size_t)k+1);
   bool distinct[32]={};array<uint8_t,8> h={};h[0]=1;
   for(int x:row){assert(x<q&&!distinct[x]);distinct[x]=true;
     for(int j=1;j<=7;j++)h[j]=F.add(h[j],F.mul(x,h[j-1]));}
   src.H[z]=h;
 }
 assert(fread(&c,1,1,f)==0);fclose(f);return src;
}
vector<pair<int,int>> pair_orbits(const FField& F,int d){
 int q=F.q,p=F.p;
 int d0=d%p,d1=(d-1)%p,d2=(d*(d-1)/2)%p;
 vector<bool> done(q*q,false);vector<pair<int,int>> result;
 for(int x=0;x<q;x++)for(int y=0;y<q;y++)if(!done[x*q+y]){
   result.emplace_back(x,y);int fresh=0;
   for(int c=1;c<q;c++)for(int b=0;b<q;b++){
     int u=F.mul(F.I[c],F.add(x,F.mul(d0,b)));
     int v=F.add(y,F.add(F.mul(d1,F.mul(x,b)),F.mul(d2,F.mul(b,b))));
     v=F.mul(F.mul(F.I[c],F.I[c]),v);
     if(!done[u*q+v])fresh++;
     done[u*q+v]=true;
   }
   assert(done[x*q+y]);
   printf("    orbit (%d,%d) size at most %d\n",x,y,fresh);
 }
 int cnt=count(done.begin(),done.end(),true);assert(cnt==q*q);
 return result;
}

int main(int argc,char**argv){
 if(argc!=4){fprintf(stderr,"usage: %s Q K ACTUAL_SUBSETS.bin\n",argv[0]);return 2;}
 int q=atoi(argv[1]),k=atoi(argv[2]),d=k+7;FField F(q);
 Source X=get_source(argv[3],F,q,k);
 auto reps=pair_orbits(F,d);
 printf("M7 FULLCOEF START q=%d k=%d d=%d n_subsets=%d orbit_reps=%zu q4=%llu\n",
   q,k,d,X.n,reps.size(),(unsigned long long)q*q*q*q);fflush(stdout);
 uint64_t fullmask=(1ULL<<q)-1ULL; // q=32 allowed
 uint64_t cases=0;int most=0;uint64_t work=0;
 vector<uint8_t> fixed(X.n);
 auto started=chrono::steady_clock::now();
 for(auto rep:reps){
   int a1=rep.first,a2=rep.second;
   for(int i=0;i<X.n;i++){
     const auto&h=X.H[i];
     fixed[i]=F.add(F.add(h[7],F.mul(a1,h[6])),F.mul(a2,h[5]));
   }
   uint64_t local=0;int local_max=0;
   for(int a3=0;a3<q;a3++)for(int a4=0;a4<q;a4++)
     for(int a5=0;a5<q;a5++)for(int a6=0;a6<q;a6++){
       uint64_t mask=0;int i=0;
       for(;i<X.n;i++){
         const auto &h=X.H[i];
         int v=F.add(F.add(fixed[i],F.mul(a3,h[4])),F.mul(a4,h[3]));
         v=F.add(F.add(v,F.mul(a5,h[2])),F.mul(a6,h[1]));
         mask|=1ULL<<v;
         if(mask==fullmask) {i++;break;}
       }
       cases++;local++;work+=i;
       most=max(most,i);local_max=max(local_max,i);
       if(mask!=fullmask){
         printf("UNRESOLVED q=%d k=%d a1=%d a2=%d a3=%d a4=%d a5=%d a6=%d targetmask=%llx covered=%d maxsets=%d\n",
            q,k,a1,a2,a3,a4,a5,a6,(unsigned long long)mask,__builtin_popcountll(mask),X.n);
         fflush(stdout);return 1;
       }
     }
   printf("    PASS rep=(%d,%d), a3..a6=%llu, max_sets=%d\n",a1,a2,(unsigned long long)local,local_max);fflush(stdout);
 }
 double secs=chrono::duration<double>(chrono::steady_clock::now()-started).count();
 printf("M7 VERIFIED q=%d k=%d reps=%zu input_coeff_orbits=%llu all_a7=yes n_subsets=%d max_checked_sets=%d avg_probes=%.2f elapsed=%.2fs\n",
   q,k,reps.size(),(unsigned long long)cases,X.n,most,double(work)/cases,secs);
 return 0;
}


==> anc/manifest.json <==
{
  "files": {
    "README.md": {
      "bytes": 3381,
      "sha256": "17e1922b7f63a62312d433d938f4913809d96cc09e04b285834c22dffaf7aee0"
    },
    "core/verify_reductions.py": {
      "bytes": 7897,
      "sha256": "2c67b3303a6797b585dccae49523af8ad0bdc4c71b766efba29781925efe4fc1"
    },
    "core/verify_small_cases.py": {
      "bytes": 7786,
      "sha256": "8d5f2f2f55b169c9b1566bd5b35b0207326396aa6fb2285e0b0fdaea45f54f29"
    },
    "m45/README.md": {
      "bytes": 3899,
      "sha256": "dfda9e21396452fe1a28499f04d690e5c8bcbe01d73f5ae0857662a46a2ce14b"
    },
    "m45/data/binary_moments_q128.json": {
      "bytes": 27823,
      "sha256": "cbf40a1ed270c111d025e6a04ca5daafc77726a3760eaa8ee4f0cd5b56945127"
    },
    "m45/data/binary_moments_q64.json": {
      "bytes": 4939,
      "sha256": "74e10bb5baa32c380de8e24792162d41af6feedb9497c06316be23db4ba6b9ec"
    },
    "m45/data/coefficient_cover_q16_m4_k4.json": {
      "bytes": 1406,
      "sha256": "018cd8b92b8b6f599354be82f02435fd0931861fadd345382725763168549e2e"
    },
    "m45/data/coefficient_cover_q16_m4_k5.json": {
      "bytes": 990,
      "sha256": "9b4e3b4bade242350372b609e82dfa77db45b63c86859f9087b05649219ff32a"
    },
    "m45/data/coefficient_cover_q16_m4_k6.json": {
      "bytes": 1016,
      "sha256": "8883a0debf5170940751de06212518b33c2c7b14aaff2da350cb40950b9a1516"
    },
    "m45/data/coefficient_cover_q16_m5_k4.json": {
      "bytes": 1212,
      "sha256": "2ae47ef03332ef6afd8902f5c2b8cf3ccc8a064a9b38a9299d1575c501a9a77c"
    },
    "m45/data/coefficient_cover_q16_m5_k5.json": {
      "bytes": 1196,
      "sha256": "6d08c2bb86ccbc42f668f08dd09acc58e10b50291da71edeb26b2094fa0ab9db"
    },
    "m45/data/coefficient_cover_q16_m5_k6.json": {
      "bytes": 1246,
      "sha256": "1103795f35b2015f13f0203c2b16c2b2e3a9c16d1f4c99d581159ca03c0f6f30"
    },
    "m45/data/coefficient_cover_q25_m4_k10.json": {
      "bytes": 2978,
      "sha256": "7de1b7ec66796493f4b0f4cf36b7da1d3ece2d2be194b20ec7f68af4f1743d32"
    },
    "m45/data/coefficient_cover_q25_m4_k11.json": {
      "bytes": 2392,
      "sha256": "335aaa622fa8af89203ffe504938823b116cb960bf518405e9a0ad7535a6dac5"
    },
    "m45/data/coefficient_cover_q25_m4_k6.json": {
      "bytes": 2072,
      "sha256": "402a5801f5afe8d2c553735b3890c9f1a8a705dc8dd149c6de3987d91c114e5f"
    },
    "m45/data/coefficient_cover_q25_m4_k7.json": {
      "bytes": 2230,
      "sha256": "ed5b0ba6e3071b25eeb75ca266115822ea3a71eea461ebdbbf771505a27345c2"
    },
    "m45/data/coefficient_cover_q25_m4_k8.json": {
      "bytes": 2436,
      "sha256": "314e88ca49d06cfd95ba55c8d74eb92c32fc39184068ad696a5357d9b830c6d3"
    },
    "m45/data/coefficient_cover_q25_m4_k9.json": {
      "bytes": 2085,
      "sha256": "34f6f020c3a4695f4ad046d54f81ebc45785411e484c52948514c35e55d8bb1b"
    },
    "m45/data/coefficient_cover_q25_m5_k10.json": {
      "bytes": 3095,
      "sha256": "7345ae911df5c115109e67e72995f2720b0cc8eb76c4f4651bbedff8af33d108"
    },
    "m45/data/coefficient_cover_q25_m5_k11.json": {
      "bytes": 3186,
      "sha256": "128aed3f9bf717d5f334d96f8d5896ff9748a8aa97bc02744bf168dedfaa146e"
    },
    "m45/data/coefficient_cover_q25_m5_k5.json": {
      "bytes": 2824,
      "sha256": "e38a0e717e2d7082b07b7f6d49613fb02315bdbdacc03fb981bb07cb69759b3d"
    },
    "m45/data/coefficient_cover_q25_m5_k6.json": {
      "bytes": 2738,
      "sha256": "0e4fc0ec86eaedf3ad9f177339551d80f3fb4b0e371c11255b5790c614602677"
    },
    "m45/data/coefficient_cover_q25_m5_k7.json": {
      "bytes": 3174,
      "sha256": "f304b9205f0c91976e931f6e82bf148da9dbf23f1e6c0c6b0f85a5c228cf0828"
    },
    "m45/data/coefficient_cover_q25_m5_k8.json": {
      "bytes": 2621,
      "sha256": "a2c2d6ba39cf3cba436b401bface9a4c4485fa1b72e23a62ecb3037f0613880e"
    },
    "m45/data/coefficient_cover_q25_m5_k9.json": {
      "bytes": 2899,
      "sha256": "0898c970b643f55428f030cd8fac762e36ec95eea0bf4e7a8d5215bd5b7c6c28"
    },
    "m45/data/coefficient_cover_q27_m4_k10.json": {
      "bytes": 3213,
      "sha256": "ac68c856832c667373d0982aeac704b738f627ee86cbec733c3974a5aba5d804"
    },
    "m45/data/coefficient_cover_q27_m4_k11.json": {
      "bytes": 2689,
      "sha256": "c279f089a6ecd816357afc476725ab2fc5e153990c21f0118fe22d3f499113dc"
    },
    "m45/data/coefficient_cover_q27_m4_k12.json": {
      "bytes": 3390,
      "sha256": "54027e8d9fee7f1d86858578a89841c58aa13c8079cecae6b305fc73e079904a"
    },
    "m45/data/coefficient_cover_q27_m4_k7.json": {
      "bytes": 2463,
      "sha256": "1b833db99643e28129459334a2e3fa9a2e02b406840ce7fc0000bf5245dd1874"
    },
    "m45/data/coefficient_cover_q27_m4_k8.json": {
      "bytes": 2608,
      "sha256": "30ceebd5eb920640475cee3acf4847bd111464ef5e993d720a5f85cf8ce1d59d"
    },
    "m45/data/coefficient_cover_q27_m4_k9.json": {
      "bytes": 2659,
      "sha256": "6270a46a0e8ea47ab08df0f478c64212b3f9a251184c279758c12bc0bc991a6c"
    },
    "m45/data/coefficient_cover_q27_m5_k10.json": {
      "bytes": 3448,
      "sha256": "e0a9539bff0149eb79c1407fde1964ad39c476ec6600c8b60e6929d0a69e0b8f"
    },
    "m45/data/coefficient_cover_q27_m5_k11.json": {
      "bytes": 3161,
      "sha256": "b0a4d64b03fdbac29db3b50cfadf897defc7f4f393a32e2b9bc3c8d08c4f94dd"
    },
    "m45/data/coefficient_cover_q27_m5_k12.json": {
      "bytes": 3569,
      "sha256": "b474c792cbaddf0631482fa7148bec1a7230bb0f980bb10c9ed3f05e8cf5bcd8"
    },
    "m45/data/coefficient_cover_q27_m5_k3.json": {
      "bytes": 2765,
      "sha256": "e7d98cc19bd86fd7ebce1e6a7b498bb97eb3f2ae831d35e95b2d33ce52f840b6"
    },
    "m45/data/coefficient_cover_q27_m5_k4.json": {
      "bytes": 3341,
      "sha256": "c10f267f9652226dad80ed7a2e58eae3eb15a9a45e1f54a5b79c4404bc251afe"
    },
    "m45/data/coefficient_cover_q27_m5_k5.json": {
      "bytes": 4227,
      "sha256": "55cd5b482f593ff1a3a79aae9530f65cb9bc94aeaa5a39ab09624dd426bee617"
    },
    "m45/data/coefficient_cover_q27_m5_k6.json": {
      "bytes": 3728,
      "sha256": "02d55b4da88f4c6fe79838ce82efe865393b027e6f745bb9cfc571119704a4b4"
    },
    "m45/data/coefficient_cover_q27_m5_k7.json": {
      "bytes": 3847,
      "sha256": "2dfbe5744f5d1c8a7cba12999022b13d70e371dd06a7d0bfcadabc9f397e8355"
    },
    "m45/data/coefficient_cover_q27_m5_k8.json": {
      "bytes": 3215,
      "sha256": "d8849769ed8842ae11401c220518792a24eb715a49ae1de37de200de4f904a70"
    },
    "m45/data/coefficient_cover_q27_m5_k9.json": {
      "bytes": 3230,
      "sha256": "201f98118e31ebfa301e489bbfa7b6bd9708bb3b99056c51667191cb1e1054af"
    },
    "m45/data/coefficient_cover_q32_m4_k10.json": {
      "bytes": 3659,
      "sha256": "5fb7773aeced5a4230af0dd85c856531e73c7f4180ae48f6eecbb368b173ceee"
    },
    "m45/data/coefficient_cover_q32_m4_k11.json": {
      "bytes": 4206,
      "sha256": "08f0cbac49a779b4eac1f0df3563c8a2be730e94d91d982f4b820fa1dfb74436"
    },
    "m45/data/coefficient_cover_q32_m4_k12.json": {
      "bytes": 3530,
      "sha256": "7c72168b14ff027d277b0e12ae5839838497c2da9abd4533b908e557839103d7"
    },
    "m45/data/coefficient_cover_q32_m4_k13.json": {
      "bytes": 3911,
      "sha256": "1b1c27411701b784114fbe32c70cb1a6390892c16f9747c25426dfac94f9934f"
    },
    "m45/data/coefficient_cover_q32_m4_k14.json": {
      "bytes": 3622,
      "sha256": "00036cab9b39ff9f70b239fe419c4b4ebe4337199060aeaa9245e638e8a7c2eb"
    },
    "m45/data/coefficient_cover_q32_m4_k8.json": {
      "bytes": 3381,
      "sha256": "db00727ef37e08e377b554d22d93a117f1ab52e728b275fad2949968a034b2db"
    },
    "m45/data/coefficient_cover_q32_m4_k9.json": {
      "bytes": 5014,
      "sha256": "3483c35100d9180bc7244fb38884ffcff4bb1539c2bd3fcc122e3d3cddb2c486"
    },
    "m45/data/coefficient_cover_q32_m5_k10.json": {
      "bytes": 4913,
      "sha256": "cd139c5d7a2cb2ffc2a8f27e43aa5396267080597ae9d9399c7d0ebe749227ba"
    },
    "m45/data/coefficient_cover_q32_m5_k11.json": {
      "bytes": 5188,
      "sha256": "a3880ae755b36472fc1ae0e470039a3ece2ff1cd9b6c010c2a5140c645530bec"
    },
    "m45/data/coefficient_cover_q32_m5_k12.json": {
      "bytes": 4706,
      "sha256": "dc269562c988620373f131bf961f157750f7eb1c356f03756d61f899504f2944"
    },
    "m45/data/coefficient_cover_q32_m5_k13.json": {
      "bytes": 5249,
      "sha256": "b97f0d963b8bdd4e90131987ba229c7c69908ec3f2824f9081df360b70b2b6d1"
    },
    "m45/data/coefficient_cover_q32_m5_k14.json": {
      "bytes": 4806,
      "sha256": "0f7c195cd4193f68c283183b49879294862bbb0c4b0616547e01fad5e07af7b1"
    },
    "m45/data/coefficient_cover_q32_m5_k7.json": {
      "bytes": 4885,
      "sha256": "33d8d82ac1450c573300b414abb0c8de479a3ce9f2022b5f1c1006baf7c1c468"
    },
    "m45/data/coefficient_cover_q32_m5_k8.json": {
      "bytes": 4388,
      "sha256": "f979da885b21547bd4268f1b2737fa04b2b69dd6381ffcf2abcfd2376e5f8fb5"
    },
    "m45/data/coefficient_cover_q32_m5_k9.json": {
      "bytes": 4841,
      "sha256": "8ba38cf128be6721edfa496ceb34eac2f6b949562e33f750a2e6dc80e1edf998"
    },
    "m45/data/coefficient_cover_q9_m4_k3.json": {
      "bytes": 573,
      "sha256": "255b1dbf866a857ee1b2b03f31ccf362ab3ca6d556e31cc2ed51d43b8051b0d6"
    },
    "m45/data/coefficient_cover_q9_m5_k3.json": {
      "bytes": 574,
      "sha256": "c19d09e7a612d5231af456e8106311557f68a18a00384783ed214c2714c68720"
    },
    "m45/data/odd_moments_q121.json": {
      "bytes": 1604,
      "sha256": "2a8c2aef25e97554486174934b111f621d2ab4f832ecdc41dead0599c283b7b0"
    },
    "m45/data/odd_moments_q125.json": {
      "bytes": 1740,
      "sha256": "411b974a8be97518889379cab93e6b94f904e5fc4816ab9f55bd64d8e2ac3302"
    },
    "m45/data/odd_moments_q49.json": {
      "bytes": 2885,
      "sha256": "1e835171b5dd07460b179d9d6d4211c61f6135721cede09b9dc3968636a702ed"
    },
    "m45/data/odd_moments_q81.json": {
      "bytes": 8453,
      "sha256": "b084c6e6f61dd296e7079891802d45e2f9244c4e1ad6e15018860976b6824190"
    },
    "m45/manifest.json": {
      "bytes": 6549,
      "sha256": "ac021ace2d2f7ff52b876654f64c10f75c8aa2013ba39ab23ad31bdd8cc99a98"
    },
    "m45/verify_m45.py": {
      "bytes": 17430,
      "sha256": "2035ca7bed48e5d9002f39c298d37f163d5c169531218c6e0d263f33fa73441e"
    },
    "m67/README.md": {
      "bytes": 6570,
      "sha256": "a79c1fb50ba6638d085918a50876ad1307d0fedb0e5e5ec29ff3909ce5bd6831"
    },
    "m67/SHA256SUMS.json": {
      "bytes": 18419,
      "sha256": "502ff3ff47f8087b2b11c18cb627c69b2dc40608cc71039e5f57260a2998504d"
    },
    "m67/data/m6_small/q16_k4.txt": {
      "bytes": 1960,
      "sha256": "16a33228d57f86176909bb7b8ea793e960d19e88112fb9952a26cbc95152fd1e"
    },
    "m67/data/m6_small/q16_k5.txt": {
      "bytes": 1994,
      "sha256": "51f2331c193e4b462dfb248757dba2c16733af1f2fbee1e60daf65190ae65801"
    },
    "m67/data/m6_small/q16_k6.txt": {
      "bytes": 2026,
      "sha256": "6c6ff057e4a67d9602d16217c6d5d20b6ef9d4d2fa1758b99de6c70e3bb98abb"
    },
    "m67/data/m6_small/q27_k3.txt": {
      "bytes": 6367,
      "sha256": "df07fbfed963f06a50fb93937bc524978475c351831e70ce1c466fd6c231e456"
    },
    "m67/data/m6_small/q27_k4.txt": {
      "bytes": 6575,
      "sha256": "1cac1d3c57fc9e01247d87a947e9a031cd6556de3b9a3a446ca7cc633d5f1771"
    },
    "m67/data/m7_c3/manifest.json": {
      "bytes": 4266,
      "sha256": "6b8ddfc0f8e94a5077e8020b732885f2a035ca5da0b26250ad8a2bfef4a180dd"
    },
    "m67/data/m7_c3/q121_r8.npy": {
      "bytes": 20128,
      "sha256": "865309b9568c6931bbbfa5e35b650cc8923dd76c08222bd3405b807d2a1ccfc8"
    },
    "m67/data/m7_c3/q121_r9.npy": {
      "bytes": 22628,
      "sha256": "4d9c5036f3cedf6f7e5ed44a9bc49e7de52b95986cfd382f80fc5cb764d62de1"
    },
    "m67/data/m7_c3/q125_r8.npy": {
      "bytes": 20128,
      "sha256": "737afdad45d0eadea5ef3c1f341530b4b5ee1584f3dbb2ac0a6afb603cb7d716"
    },
    "m67/data/m7_c3/q125_r9.npy": {
      "bytes": 22628,
      "sha256": "5deb39e1a4c580457b48998b37f53dc36ac4d2d7acfecca7ea682e46affa895f"
    },
    "m67/data/m7_c3/q128_r6.npy": {
      "bytes": 15128,
      "sha256": "e4601c9f68ca92bd0f6da812374c996ce14221936cfb983d4c60b67bce46fcd3"
    },
    "m67/data/m7_c3/q243_r53.npy": {
      "bytes": 291628,
      "sha256": "9c1a0da420bb327ee636dd290783fb495768131188d08d8a5cf298225f66ccc9"
    },
    "m67/data/m7_c3/q243_r54.npy": {
      "bytes": 297128,
      "sha256": "89df7024165c80ee99afb814a8803b3acc283572084a99f35b1c0d4524f26fba"
    },
    "m67/data/m7_c3/q243_r55.npy": {
      "bytes": 302628,
      "sha256": "bd7455bf8df72c38599c6c05c4841fbfa7232440071efb8d475e1c7436543e77"
    },
    "m67/data/m7_c3/q243_r56.npy": {
      "bytes": 308128,
      "sha256": "9d5adc4c1222206aa613339c7b04d57e0726e841cb4cf5ec6859881abe3d24ce"
    },
    "m67/data/m7_c3/q243_r57.npy": {
      "bytes": 313628,
      "sha256": "c941b411bd03057c9d0b041cec66a9e0244fb9007f6d237bfe296bbef9e14994"
    },
    "m67/data/m7_c3/q243_r58.npy": {
      "bytes": 319128,
      "sha256": "354775637c50b187de1be480b814ed84ea06206fc7d2a489e1c3187b7f03fb30"
    },
    "m67/data/m7_c3/q243_r59.npy": {
      "bytes": 324628,
      "sha256": "d11257fc587742531f84e9ca2f90f998b68ea62a2d86e696e4733ec82add3d85"
    },
    "m67/data/m7_c3/q243_r60.npy": {
      "bytes": 330128,
      "sha256": "7262c752b2ef46e4b48a2b226e9bf07cd8a18a7f8e255e5188c1678fdee37d14"
    },
    "m67/data/m7_c3/q256_r8.npy": {
      "bytes": 48128,
      "sha256": "998b7843617c4451a3319e881c3b3e5d215ae771866e8022ad081b93f183f795"
    },
    "m67/data/m7_c3/q64_r4.npy": {
      "bytes": 10128,
      "sha256": "e6b8e7e2a039e263efce116dde53cce3b0e54ccf212b65a605adde44d3d90c1c"
    },
    "m67/data/m7_c3/q81_r5.npy": {
      "bytes": 12628,
      "sha256": "b469637ecd47a22c80ef1c7d18cbe367295c0777d6354b53838263823ef0233a"
    },
    "m67/data/m7_c3/q81_r6.npy": {
      "bytes": 15128,
      "sha256": "5da1223d1c027cc399bf09d4328400a114b2def52090bba25bbb433dab5370f9"
    },
    "m67/data/m7_deletions.json": {
      "bytes": 4727,
      "sha256": "5ee02ff45590edc5fb15ff1e3065969de71f88a170b4831efd376c70adc55602"
    },
    "m67/data/m7_inherited.json": {
      "bytes": 8145,
      "sha256": "8dabba74c604da043e828dc89d6f448109102b4ebf31584a555148ca64c4e86e"
    },
    "m67/data/m7_residual_after_inherited.json": {
      "bytes": 12410,
      "sha256": "516d45503ffb219ea4b0053944468d42990e6b84333a2be6036495297503f637"
    },
    "m67/data/m7_small/q16_k3.bin": {
      "bytes": 4806,
      "sha256": "bd7cfe68c265bb2c645b1ea031aba1c9d939aa283a7e2dcbf860d27d1e80981e"
    },
    "m67/data/m7_small/q16_k4.bin": {
      "bytes": 6006,
      "sha256": "5537deb63034239a9109bf7af8c8bf888a7b0f42b2b053c6cc04c368b0ff91c6"
    },
    "m67/data/m7_small/q16_k5.bin": {
      "bytes": 7206,
      "sha256": "61f200ab163ed2973d3e1ae6640274b6f564f5264ff327e440b7ffdc4eae12a7"
    },
    "m67/data/m7_small/q16_k6.bin": {
      "bytes": 8406,
      "sha256": "73f9c0b865aaeebda2a04c39874dac6ebebd824bcc07f4bcb2e7a923967b2385"
    },
    "m67/data/m7_small/q27_k3.bin": {
      "bytes": 4806,
      "sha256": "1c14654bf78d690a6971da884b8a34d8e2311f0abb82a868db23c964952532af"
    },
    "m67/data/m7_small/q27_k4.bin": {
      "bytes": 6006,
      "sha256": "fb1acddc5fa89fca7fe080c9320f7f5aca152d307f54d02119a94f5a50961733"
    },
    "m67/data/m7_small/q27_k5.bin": {
      "bytes": 7206,
      "sha256": "3949096b37d60ed2368cd5141a81c6ca6c37db7a0ee93eca1aa1939a64276c26"
    },
    "m67/data/m7_small/q32_k5.bin": {
      "bytes": 7206,
      "sha256": "9a1f95ede609f047accbf1a5b642e5fa81558125cfdf228c7ffe1aa48afa485d"
    },
    "m67/data/moment_families.json": {
      "bytes": 31024,
      "sha256": "374298ca45255dd699a95cb5beaf1ce74365de26968ca535f7745ce62944176a"
    },
    "m67/data/moments/q121_r10.npy": {
      "bytes": 45128,
      "sha256": "adacca97471f446775d26b7e48570782b479f7dc88cc3a018eab684542599b46"
    },
    "m67/data/moments/q121_r11.npy": {
      "bytes": 49628,
      "sha256": "7f6d83d42905ee77f5132d5ad9c6e6ab4c44309d02c3b12c7fad3545c51a4ce3"
    },
    "m67/data/moments/q121_r12.npy": {
      "bytes": 54128,
      "sha256": "abb4855c7aaf0d0079164875e5f308ac02ff1da84ff29d45718287468ac5b5e4"
    },
    "m67/data/moments/q121_r13.npy": {
      "bytes": 58628,
      "sha256": "f5e3e0224c79f990a7a0bf2eace53b5f1bd17481eead8edae65defab9bad1cf4"
    },
    "m67/data/moments/q121_r14.npy": {
      "bytes": 63128,
      "sha256": "7392b9a525d736e2432fbd0532266aea62a1b178664c77d959fe44910dfb5035"
    },
    "m67/data/moments/q121_r15.npy": {
      "bytes": 67628,
      "sha256": "07bdcd57fe9447ee8b905425da9caacbf10dba93c0efc33a8c9a6d1ebb114de0"
    },
    "m67/data/moments/q121_r16.npy": {
      "bytes": 72128,
      "sha256": "e35cba282eaf80c2b304434a7370f8ccdde15d21685aa80e1bcbfec81d69e8aa"
    },
    "m67/data/moments/q121_r17.npy": {
      "bytes": 76628,
      "sha256": "8771b8e32e49251ba960d9b87ac68246dafc6c09973118ab8a218a30109c678e"
    },
    "m67/data/moments/q121_r18.npy": {
      "bytes": 81128,
      "sha256": "827ea0624020b666e5d7f15d320279c62f2a98c821b64c54672446d8dea98d37"
    },
    "m67/data/moments/q121_r19.npy": {
      "bytes": 85628,
      "sha256": "cfb391cf23a3496bf094eb143bfe5990779504f535198e21c251d1a1fc310c57"
    },
    "m67/data/moments/q121_r20.npy": {
      "bytes": 90128,
      "sha256": "625f5c7cbc1ff6dae0c5f838c9bd4d51642a70b95a6d171ffc9953084f6f1b3b"
    },
    "m67/data/moments/q121_r21.npy": {
      "bytes": 94628,
      "sha256": "7e3debb53488c152d3c80877321b7fdea1dd4fcc9045469d3585989692124cb1"
    },
    "m67/data/moments/q121_r22.npy": {
      "bytes": 99128,
      "sha256": "d92ec7e8da1af9f89265a6e34af34998b8eb4e42c4d90c1b29744b273cccc31e"
    },
    "m67/data/moments/q121_r23.npy": {
      "bytes": 103628,
      "sha256": "ce67d5b19af9ae391966bda67ad80c84ba380ca2845911bc879fdddde974fa4c"
    },
    "m67/data/moments/q121_r24.npy": {
      "bytes": 108128,
      "sha256": "852dcdce12127688d8c1b366e715218dc8969ef118b713ba51d853de6a5b76e9"
    },
    "m67/data/moments/q121_r25.npy": {
      "bytes": 112628,
      "sha256": "80c92418c7155d4650cbc2fea7d52902fa27758e90967b1bc159f02a293d4265"
    },
    "m67/data/moments/q121_r26.npy": {
      "bytes": 117128,
      "sha256": "14cad782f805b8d25c883b528d41b6d401f698549f9c332c1f779314367ad840"
    },
    "m67/data/moments/q121_r27.npy": {
      "bytes": 121628,
      "sha256": "96520a835dc38b9935a4479c8114f48a6c637d4eac6a4bfc34f041c24eb9d86e"
    },
    "m67/data/moments/q121_r28.npy": {
      "bytes": 126128,
      "sha256": "1353de506a30fb15100fcb21065aad437b5a0c5298d134e0b99beca38a98a509"
    },
    "m67/data/moments/q121_r29.npy": {
      "bytes": 130628,
      "sha256": "9c2e7e7eda1818e9e81d97de7874a68d9724b5312b609b4c864c6a6b16522d65"
    },
    "m67/data/moments/q121_r30.npy": {
      "bytes": 135128,
      "sha256": "aaf2216638ca04d3b4a0e9cbf1477ca9c11ab62b68cf41feefdaef7e4794a752"
    },
    "m67/data/moments/q125_r10.npy": {
      "bytes": 45128,
      "sha256": "5b807dcf040515ef9eeb2c1165006a80b9a3e52be16dc9c5a66c3a7f9041661f"
    },
    "m67/data/moments/q125_r11.npy": {
      "bytes": 49628,
      "sha256": "2ab50f449090de288e03bddb97c5a4ea167391c114777e784b4d4c56018246ea"
    },
    "m67/data/moments/q125_r12.npy": {
      "bytes": 54128,
      "sha256": "ede8895917f216725923ae8893a442ab47d72418ffe7e944895a86f81c9f0747"
    },
    "m67/data/moments/q125_r13.npy": {
      "bytes": 58628,
      "sha256": "5ff040ad405293105249c4a1a5a9556b2866b9769225e3d576b60a6dd612cd58"
    },
    "m67/data/moments/q125_r14.npy": {
      "bytes": 63128,
      "sha256": "285c036ac3cf36ce62e65630c9212550148b37d63549fe6d46e0b31edd1509cf"
    },
    "m67/data/moments/q125_r15.npy": {
      "bytes": 67628,
      "sha256": "8f8b0350f9740f2e4dba16858366136c1a429329a510b007a98a7c058a78bf97"
    },
    "m67/data/moments/q125_r16.npy": {
      "bytes": 72128,
      "sha256": "4f320c52a607aafa9082c7a730bdabb719a1454461bb620222a8ebad86a3bf89"
    },
    "m67/data/moments/q125_r17.npy": {
      "bytes": 76628,
      "sha256": "ebf6dc077bef61a684b4c6eadfa4d3d01967393fb306edd886b1547e7d82b4ba"
    },
    "m67/data/moments/q125_r18.npy": {
      "bytes": 81128,
      "sha256": "281804f84dbcdee45643b359ad238fb9ea592b45a31cb62586e308fe91900a76"
    },
    "m67/data/moments/q125_r19.npy": {
      "bytes": 85628,
      "sha256": "424f5f88a9b0167af9a8cbbf302c23a68f2e407ccff6b7e445ca95f39a5581a0"
    },
    "m67/data/moments/q125_r20.npy": {
      "bytes": 90128,
      "sha256": "5e1e8f351af94d8ad839aba55d8abf78a4d108fed29aad3f5f7fe6c177678af9"
    },
    "m67/data/moments/q125_r21.npy": {
      "bytes": 94628,
      "sha256": "9af5da50d6e3b5f56b93ac1f2b9946852fec7d55d6f786f7cec66f88c5814434"
    },
    "m67/data/moments/q125_r22.npy": {
      "bytes": 99128,
      "sha256": "f5ff9a88d57d2751bee211e35e10702716c7f28cf6bde25500350e91186f01bc"
    },
    "m67/data/moments/q125_r23.npy": {
      "bytes": 103628,
      "sha256": "23cf69452bd2286985026bf64f1b5d71fdeac605e9e3d890fe57585dc1c4bb14"
    },
    "m67/data/moments/q125_r24.npy": {
      "bytes": 108128,
      "sha256": "5f19c43ee5a7be04d755ec07b4daab670bcb7e753b8485a27360d235d03f7973"
    },
    "m67/data/moments/q125_r25.npy": {
      "bytes": 112628,
      "sha256": "8ce8ec0f05f99d9fe8308bb14d6b1741cd83e8f8c554c2daeffb3be8454f74d1"
    },
    "m67/data/moments/q125_r26.npy": {
      "bytes": 117128,
      "sha256": "13c1acfb629b358b633f3f6a7ae8898797a6d7d397601bad1d1917bcdd6ff449"
    },
    "m67/data/moments/q125_r27.npy": {
      "bytes": 121628,
      "sha256": "dcd4fcef9a39ae129a25871cefd11f96c10e2fd0c3877f81965056d4566bf8e1"
    },
    "m67/data/moments/q125_r28.npy": {
      "bytes": 126128,
      "sha256": "4800700998389fb11644d2a65398a286a36de4a2b2bf77d7260f1182e319c53e"
    },
    "m67/data/moments/q125_r29.npy": {
      "bytes": 130628,
      "sha256": "dbab6df52a97dbfdd4aabcdbbafa95d7790d4c8a483de40b235e78a952263604"
    },
    "m67/data/moments/q125_r30.npy": {
      "bytes": 135128,
      "sha256": "1ea6130d38408a28771f07336d5d1e1b20f434ff4bc3e2cecf6e4520ce316754"
    },
    "m67/data/moments/q125_r31.npy": {
      "bytes": 139628,
      "sha256": "4d3bb1b1df6156d6ec88403ce2452ac543561fa660bc6fd38bf125d53ae39b5d"
    },
    "m67/data/moments/q128_r10.npy": {
      "bytes": 52128,
      "sha256": "51936a91c79119065ea6e53f6a3d05176392be79e4037ed0a5f5fd692238cdb7"
    },
    "m67/data/moments/q128_r11.npy": {
      "bytes": 57328,
      "sha256": "27c6ded5f17b7656ba4e8f14a864c7f75478b60c729e7bfe4efa48646edb7613"
    },
    "m67/data/moments/q128_r12.npy": {
      "bytes": 62528,
      "sha256": "f15699a8885d0b05447fb82e9bec96d8bb706dc698215dbe127e958f65ed7f97"
    },
    "m67/data/moments/q128_r13.npy": {
      "bytes": 67728,
      "sha256": "89e6f135c8727a5d9829ea4e7371579d68684fc031335f6827d0f76928cfd63c"
    },
    "m67/data/moments/q128_r14.npy": {
      "bytes": 72928,
      "sha256": "a7f1dd59ad81bafe2a455979e963b4e5c49393cdffd5b1d0b75877b17a2335a4"
    },
    "m67/data/moments/q128_r15.npy": {
      "bytes": 78128,
      "sha256": "ac95df6ed5c488a20f2ca6f7bb084b89d0df934df074c8e060f69baccb4d596d"
    },
    "m67/data/moments/q128_r16.npy": {
      "bytes": 83328,
      "sha256": "5a323e05ca11bdf767f0bcfbfeaf49e17910bcd4e4c6f24c057def73bdb838d9"
    },
    "m67/data/moments/q128_r17.npy": {
      "bytes": 88528,
      "sha256": "2f9ec0e51e182e035c19226062a587a091da117a2ec117950bd8ba8da30ffd85"
    },
    "m67/data/moments/q128_r18.npy": {
      "bytes": 93728,
      "sha256": "d69a5a520354a1ddd0ae2d2b3db4dcf1729f7a9900df76297abbb2fe620dbcaa"
    },
    "m67/data/moments/q128_r19.npy": {
      "bytes": 98928,
      "sha256": "c8179b20806ad4bd6a61d6f4cb2d571c4683086ece34920125ea60a8dd374ed1"
    },
    "m67/data/moments/q128_r20.npy": {
      "bytes": 104128,
      "sha256": "ee59ad6cfb466fc0fd34394cad9cd87a98509b39f2cee392225ae6ea98554873"
    },
    "m67/data/moments/q128_r21.npy": {
      "bytes": 109328,
      "sha256": "4b090ea03790fc9840e6f70b3ef7093dd7c3f508830a469b1214835a17220dff"
    },
    "m67/data/moments/q128_r22.npy": {
      "bytes": 114528,
      "sha256": "b9a8b094fcfafe238bb1213c5c9c9a053cbe9667904d05f2216da6f16e93b019"
    },
    "m67/data/moments/q128_r23.npy": {
      "bytes": 119728,
      "sha256": "f03057735046876d4185d565f478d07413523cb6ce38f31eec1b0aacb9aa8d70"
    },
    "m67/data/moments/q128_r24.npy": {
      "bytes": 124928,
      "sha256": "9ac480d69d664a242dea4591fb7c6c49a359186405979ba0ecd00448cd3f4a52"
    },
    "m67/data/moments/q128_r25.npy": {
      "bytes": 130128,
      "sha256": "ffe7f534f2af16d4ef81c1d226d1f12d1638b6502dbd780d0105b85b6801c488"
    },
    "m67/data/moments/q128_r26.npy": {
      "bytes": 135328,
      "sha256": "1f070027179cf115d4ccf977c6c56b310ac7dd77de0033e525d97e32788e4710"
    },
    "m67/data/moments/q128_r27.npy": {
      "bytes": 140528,
      "sha256": "84f9dbc380d48c810626b2da9ab6b2bb4f464b0c19398fe0b4dca584af0289e4"
    },
    "m67/data/moments/q128_r28.npy": {
      "bytes": 145728,
      "sha256": "2eb294f5a10bbf5e45ba97af1e8192b9115fc4efb87678d648e877584bc373d7"
    },
    "m67/data/moments/q128_r29.npy": {
      "bytes": 150928,
      "sha256": "5659375091da9d949b519031ef5fac6b0ca0eead39df952fb08b445281ae23e7"
    },
    "m67/data/moments/q128_r30.npy": {
      "bytes": 156128,
      "sha256": "503835505c96553313cbf7bf4131c5f77360c872912992f61135e454384f154b"
    },
    "m67/data/moments/q128_r31.npy": {
      "bytes": 161328,
      "sha256": "cc33c3b2f4987cedc42d10859f072a55a972ee0ed8c7615995562f154b72395e"
    },
    "m67/data/moments/q128_r7.npy": {
      "bytes": 36528,
      "sha256": "d6a22c4dfb416dc649a38e8365fa38ef0b23feb9e2a6f5005ce4f00de5fc004d"
    },
    "m67/data/moments/q128_r8.npy": {
      "bytes": 41728,
      "sha256": "639ac4b52a17d225f0b2bcff5ae03f58a4ae5fe88cf1918f4118689684fd6c23"
    },
    "m67/data/moments/q128_r9.npy": {
      "bytes": 46928,
      "sha256": "bc848759e82669b17bbc3c9a6914af94167f6b68b80a06354cf58694db27c292"
    },
    "m67/data/moments/q169_r40.npy": {
      "bytes": 280128,
      "sha256": "f917ada3b54ec30bbc5d6b467d51ec919331f091a11ebc9b3bb702cf0d28de2c"
    },
    "m67/data/moments/q169_r41.npy": {
      "bytes": 287128,
      "sha256": "b429fb8ffb7f1ce295d05c5b97a022dc31f679305db9e10ebed19a7d5e11c7cb"
    },
    "m67/data/moments/q169_r42.npy": {
      "bytes": 294128,
      "sha256": "77af757321759917ad7ea67ad136d40ff55242800b43b9691abebd1cb75fd0f2"
    },
    "m67/data/moments/q256_r10.npy": {
      "bytes": 65128,
      "sha256": "ea7c730288d92491206bb302672dee6ba2a3fb6f4364d2e37c7f85f7de59311c"
    },
    "m67/data/moments/q256_r11.npy": {
      "bytes": 71628,
      "sha256": "0ca46b7ebf0fa6c07ec1a9b62d2cf4c2fcf4e5ef6b539e95ff4f4dc264df550e"
    },
    "m67/data/moments/q256_r56.npy": {
      "bytes": 364128,
      "sha256": "5930692668e2d642dc5ca54a38c154d96844fb7bf55375111bb11659e429c16c"
    },
    "m67/data/moments/q256_r57.npy": {
      "bytes": 370628,
      "sha256": "0c3b14818421e9b23d2427edc06a1e9993b7d017bb9aea16b2a52a62e2632615"
    },
    "m67/data/moments/q256_r58.npy": {
      "bytes": 377128,
      "sha256": "fff4d2f692ec503f2d40d004d719cbb554e24b52b0c151f7b8fc4b062108b298"
    },
    "m67/data/moments/q256_r59.npy": {
      "bytes": 383628,
      "sha256": "d3d5e866fe7d559da2f0f1f038571e28551dd1c4d0d99f49097948d35897c69c"
    },
    "m67/data/moments/q256_r60.npy": {
      "bytes": 390128,
      "sha256": "92ca318bff9aae7c5142739a91f67708280e2e24d02c932bb4d627b692939faf"
    },
    "m67/data/moments/q256_r61.npy": {
      "bytes": 396628,
      "sha256": "b428379b8d4ef7ffb9b564d0c471a4e668d8e16618b579ad58f0b6b580ed8270"
    },
    "m67/data/moments/q256_r62.npy": {
      "bytes": 403128,
      "sha256": "24958ddde176bae56fdd84a06333df4b6e6ce13d0e7b17b961ae1f565fff29fa"
    },
    "m67/data/moments/q256_r63.npy": {
      "bytes": 409628,
      "sha256": "14012c422349c5cbff175ccd9ccbb315d4032410a801b9df4a7bbf1cdae42da3"
    },
    "m67/data/moments/q256_r9.npy": {
      "bytes": 58628,
      "sha256": "92f20e657a623949ecddba9c67b4d5ccc8d08fe51a02be721829dd7507441c72"
    },
    "m67/data/moments/q25_r3.npy": {
      "bytes": 788,
      "sha256": "cb91e36d93a4e0ed86c2d34110a49c319c6c79f4aa77ec098ca8da87ae54f4f6"
    },
    "m67/data/moments/q25_r4.npy": {
      "bytes": 2108,
      "sha256": "6b2b6bf99be5c5df31e50e096014f8077fb7e513326ee7fe17ed9abfe3caa873"
    },
    "m67/data/moments/q25_r5.npy": {
      "bytes": 4088,
      "sha256": "be908ab59d28376be0daf18aa444c62c9e518f0c62df54dfbf6a24a55ebce7b4"
    },
    "m67/data/moments/q25_r6.npy": {
      "bytes": 5672,
      "sha256": "19e4e92dacdbd710556d8db2a76138a8f6f1205242284155c501b470318bfbb2"
    },
    "m67/data/moments/q27_r3.npy": {
      "bytes": 986,
      "sha256": "dbd173dbbf4bc671067d98fdefeff1d1ee78b51e942777cfe2cdffbc111abe64"
    },
    "m67/data/moments/q27_r4.npy": {
      "bytes": 2988,
      "sha256": "62cbd8d892324b91064c7f1485a6136bb943ee4068767ab40d813abdb0e03044"
    },
    "m67/data/moments/q27_r5.npy": {
      "bytes": 6563,
      "sha256": "a738fed3a842f5e010682eb7ccc51b320e59fbf8499543d3aa08eb1c09adab50"
    },
    "m67/data/moments/q27_r6.npy": {
      "bytes": 10424,
      "sha256": "1c980b2b8b069ca3faf6b3cc60b1e1fb19f2a273c6fb2c912ae5172c5c62b1be"
    },
    "m67/data/moments/q32_r3.npy": {
      "bytes": 1493,
      "sha256": "96c50ba7d1e2a18c67dcc0e8aac5028506a68c479057cd7d59cd952fe841ff7a"
    },
    "m67/data/moments/q32_r4.npy": {
      "bytes": 5588,
      "sha256": "1bcc4bd8cc7bb69d9b96a103954b62464312627023e7a9a43fc342435acca0fa"
    },
    "m67/data/moments/q32_r5.npy": {
      "bytes": 9128,
      "sha256": "ae5fca6046f297f5ddbd26ee40f59fabfed0f5912ab2e7acc3e42e52a304772d"
    },
    "m67/data/moments/q32_r6.npy": {
      "bytes": 10928,
      "sha256": "6a0c04382905a20b5c6c5994351122314c86f8f756df1494ede529acf5691825"
    },
    "m67/data/moments/q32_r7.npy": {
      "bytes": 12728,
      "sha256": "1cc1af09c3348710552a90f8f58978391c496ade96e82cabfef91d9c59dc7e28"
    },
    "m67/data/moments/q49_r10.npy": {
      "bytes": 21128,
      "sha256": "a1161188fea0d6b801362d73eab497cf72d5c51e979b2c0438cdaf76bc0a8847"
    },
    "m67/data/moments/q49_r11.npy": {
      "bytes": 23228,
      "sha256": "a13e0304dba220222147beed37fb38454b25657f20fc01c2a886fdceb7f0782a"
    },
    "m67/data/moments/q49_r12.npy": {
      "bytes": 25328,
      "sha256": "b20df55b1355c1a9b24f0519b2405bccdeb8ef0f315c8a4d6129ad4bfcf7f1aa"
    },
    "m67/data/moments/q49_r4.npy": {
      "bytes": 8528,
      "sha256": "1e1f4997d8b0ac0d481119357c364452328d10d98813de95b83ce20014dac0c3"
    },
    "m67/data/moments/q49_r5.npy": {
      "bytes": 10628,
      "sha256": "f74cc881e586a81dcfd278136ce813119aad81de2772dc32b20e70726bda6895"
    },
    "m67/data/moments/q49_r6.npy": {
      "bytes": 12728,
      "sha256": "e8cdb6663032426b378208cf0ef92c52dd9ad8b767fbb9dd8dc7c946a7a153d7"
    },
    "m67/data/moments/q49_r7.npy": {
      "bytes": 14828,
      "sha256": "0e19e73ddeb5802a9f3d3a9a2d12f78b6518fd428e758e6f55a54bbcc26faf8a"
    },
    "m67/data/moments/q49_r8.npy": {
      "bytes": 16928,
      "sha256": "016b74f65a18c0abb41d798ed0ef1b76ef953a64618af1b7f14cdebb311ce1fe"
    },
    "m67/data/moments/q49_r9.npy": {
      "bytes": 19028,
      "sha256": "c737052e31290d344440bb0eb1bbdada728d9a9e277f6800f62443bc4371bc8e"
    },
    "m67/data/moments/q64_r10.npy": {
      "bytes": 30128,
      "sha256": "bd2e76e5d5195c72ef8365c38eece73f75aba4461740d5c2881dbeb47f2ba0ec"
    },
    "m67/data/moments/q64_r11.npy": {
      "bytes": 33128,
      "sha256": "c145bfd5a26813921b7ae5cb4f6e09ac40c6959511039640d332616f4e86b994"
    },
    "m67/data/moments/q64_r12.npy": {
      "bytes": 36128,
      "sha256": "6f8728e3d464a1fff7cb30049231ac96c1ec18bf1232dd0ed55bc160b893b57d"
    },
    "m67/data/moments/q64_r13.npy": {
      "bytes": 39128,
      "sha256": "ca34b6c21b4fc4eb241c62970dfed380d8f012ecbf9292add5c532af1938042e"
    },
    "m67/data/moments/q64_r14.npy": {
      "bytes": 42128,
      "sha256": "ffd713d70a67be9188eb1b6706b9eb049c101e09ea8b4a3735be83644c62516b"
    },
    "m67/data/moments/q64_r15.npy": {
      "bytes": 45128,
      "sha256": "7e30d52bf8ffc2796b47c1153e004e14d854f512743727af9572c64c6ffe1e42"
    },
    "m67/data/moments/q64_r5.npy": {
      "bytes": 15128,
      "sha256": "358825c99f53b7b2e7d631dd3da1a5f162e9dd5acfb4b5c9b7d06cbecfc12b26"
    },
    "m67/data/moments/q64_r6.npy": {
      "bytes": 18128,
      "sha256": "36dbb23cfffb1fada9aa6a5a183ce32fb5e340d496213a2addde6e1cc6ffdb79"
    },
    "m67/data/moments/q64_r7.npy": {
      "bytes": 21128,
      "sha256": "7add117460ae56cb53d3ae212c84164e75224e765409691cb2b0a52b211507c6"
    },
    "m67/data/moments/q64_r8.npy": {
      "bytes": 24128,
      "sha256": "ec009866060765eabfbd5e11bff3d438de8f924e17a27ac468b31621c3e9463e"
    },
    "m67/data/moments/q64_r9.npy": {
      "bytes": 27128,
      "sha256": "1093ffa5476430fd111fbe47173f2caa8fa4d6e7c0d97a61b24dd6a7a9dd81f0"
    },
    "m67/data/moments/q81_r10.npy": {
      "bytes": 30128,
      "sha256": "632d2e8469a67f4a5ad3931271c947c22e0f8d83e27adb8af3015da871acebc9"
    },
    "m67/data/moments/q81_r11.npy": {
      "bytes": 33128,
      "sha256": "71e9edc3ce3edbb8c83df7af3146c33985e56efd88ccb02e635bf23d2e9b254f"
    },
    "m67/data/moments/q81_r12.npy": {
      "bytes": 36128,
      "sha256": "fe33e8b74228f109e65d9b345340ef5383f576ab1a7b09048768cd2cc3157e76"
    },
    "m67/data/moments/q81_r13.npy": {
      "bytes": 39128,
      "sha256": "bccd977c90c24ff9baca878717d18873a45b6465d29589e4c32fd4456f1903d3"
    },
    "m67/data/moments/q81_r14.npy": {
      "bytes": 42128,
      "sha256": "71f98e555a796fd878c76e484426f8dc729e37aa9aa672d21a179142dd30b7ff"
    },
    "m67/data/moments/q81_r15.npy": {
      "bytes": 45128,
      "sha256": "2b233ce7f9523b8dc75d42671987172259310f426d377d8b7298215818a886d9"
    },
    "m67/data/moments/q81_r16.npy": {
      "bytes": 48128,
      "sha256": "b7eb4a231a4377b6a0824e6ebbd7938bc63fafd9f4cf8424c0c45ea5922c14aa"
    },
    "m67/data/moments/q81_r17.npy": {
      "bytes": 51128,
      "sha256": "7f347e8c3f67ce42a87cbb669f29dc9236440648ad1f58c8c908325eff140ced"
    },
    "m67/data/moments/q81_r18.npy": {
      "bytes": 54128,
      "sha256": "804a976e1c812f363595e6777edbb1e6c0db5a65e0be15bb99e3846baf07869f"
    },
    "m67/data/moments/q81_r19.npy": {
      "bytes": 57128,
      "sha256": "b48295e144d15053eba4630c92c64c5c2bf3956262c2736b86807c662ac3544a"
    },
    "m67/data/moments/q81_r20.npy": {
      "bytes": 60128,
      "sha256": "536c888eb90e28dc328486fd14844ff838eb17106046fce8906999fedeab3150"
    },
    "m67/data/moments/q81_r7.npy": {
      "bytes": 21128,
      "sha256": "5c27d75d43005c8e1bf527e4abaf1dafe0bed9aa5687eda3b95169a3d02b9244"
    },
    "m67/data/moments/q81_r8.npy": {
      "bytes": 24128,
      "sha256": "f7e3312cbc44477b34c06711206eed32dbefe7935e81c67d7b2ff34fef8a97be"
    },
    "m67/data/moments/q81_r9.npy": {
      "bytes": 27128,
      "sha256": "b94c4ed3831aa4e9e71b30e2f4836ff8a55a487acb48a51aa20749981806960e"
    },
    "m67/data/q169_anchor/manifest.json": {
      "bytes": 1838,
      "sha256": "1b4d0b50c4ad27335c211e3d8189cb29307a338d29cf4e10e431d12ece0d3cf6"
    },
    "m67/data/q169_anchor/q169_r30.npy": {
      "bytes": 206288,
      "sha256": "49e851899f51ad3b8a3a7eec2bcfd5e76ec79e47b2c4e06defb965126dceb707"
    },
    "m67/data/q169_anchor/q169_r31.npy": {
      "bytes": 136869,
      "sha256": "a423925bb11f604c601946a20bd3801e360fbffd23011baa77f68d1eba6a0775"
    },
    "m67/data/q169_anchor/q169_r32.npy": {
      "bytes": 166208,
      "sha256": "7fb196675a8961d69b9a53764ed36cfe8b6397fc4e46cd0c355f8b21d011e295"
    },
    "m67/data/q169_anchor/q169_r33.npy": {
      "bytes": 197072,
      "sha256": "6658e422e9b2c8f1618cdc6cdda7fb7f059b64621c1de8df1689785f0dec3edb"
    },
    "m67/data/q169_anchor/q169_r34.npy": {
      "bytes": 132762,
      "sha256": "dae7c1227aeca0a31a32dd99d10ecde9c02fbeadd79993a61cb5f8696f48a368"
    },
    "m67/data/q169_anchor/q169_r35.npy": {
      "bytes": 166973,
      "sha256": "8de7be00635d27d39347048f2b6d3a6c2a626240bf2856cc78ef4435523b9fce"
    },
    "m67/data/q169_anchor/q169_r36.npy": {
      "bytes": 251084,
      "sha256": "930c2a797bac01a82fa412e20f6b83d7f2c0947e3d1a6a27cabc4d0cd9c974d9"
    },
    "m67/data/q169_anchor/q169_r37.npy": {
      "bytes": 276629,
      "sha256": "eb7832a54ef0aa427b13788c9d86b8827a39c0f08106e2b00b332ded6f43900d"
    },
    "m67/data/q169_anchor/q169_r38.npy": {
      "bytes": 322596,
      "sha256": "885fe3b844e791d692e1d6fef145bee5915add79b12fac37872e56457b65c584"
    },
    "m67/data/residual_registry.json": {
      "bytes": 13898,
      "sha256": "33aeef74eecfdb151ca6b2692d64abb986a354759894d706bcfb215e3ad72b66"
    },
    "m67/finite_fields.py": {
      "bytes": 1714,
      "sha256": "75faf3e4619522eabcf63d3776f917a30ad14bedb4da35ce106152a3f4aaa401"
    },
    "m67/small_field.hpp": {
      "bytes": 1563,
      "sha256": "08f8db42f0a0ac34e8285219f291f377ea241c8155d2a24414dae20152477216"
    },
    "m67/verify_c3_arrays.py": {
      "bytes": 3213,
      "sha256": "59bbfa9a6f8b758b5d75e5eba80065521e5fbda57341cd81a5d0d0b477245795"
    },
    "m67/verify_census.py": {
      "bytes": 8846,
      "sha256": "417db05014c4a069055d182902ddfca2ad47f6fd0f2c4482bb2a2c16c472df78"
    },
    "m67/verify_coverage.py": {
      "bytes": 4482,
      "sha256": "664c9ada7506b9e574e6e2d21e47e550adc25ec624045408f527eb18e8028f94"
    },
    "m67/verify_m67.py": {
      "bytes": 2285,
      "sha256": "a53e932322a0e55d4a4d1b839ce7132c62e6eff245bfcca2611c2fb1b4fc0dc6"
    },
    "m67/verify_moments.py": {
      "bytes": 4654,
      "sha256": "1761f80d6bbce99316c424c5d16b0bceac4a15488e799c1f07f3dd2666a1dc9f"
    },
    "m67/verify_orbits.py": {
      "bytes": 4755,
      "sha256": "f9c70c2d95b20a536895e52f6725e68734c3787b7b120057de74ae7689d66c9a"
    },
    "m67/verify_q169_anchor.py": {
      "bytes": 2798,
      "sha256": "7e272d877c5ce115417613ec13c1222b5c9ffc962dfb673c5f991c234d971397"
    },
    "m67/verify_q49_anchor.py": {
      "bytes": 1209,
      "sha256": "42601b632b02abc97ddb4ee3590cf58f430df522cf3aa86bac9a1f495bb8ccfc"
    },
    "m67/verify_small_m6.cpp": {
      "bytes": 3320,
      "sha256": "04005deb25614f062eafe9c29de49a5dc7b99fd19a737424441bf59b5f9ef892"
    },
    "m67/verify_small_m7.cpp": {
      "bytes": 4241,
      "sha256": "adceedbbf1e34f5f7e3ddfd07f5624ed48b17931112a1ef929073e840f6aa3da"
    },
    "verify.py": {
      "bytes": 2956,
      "sha256": "09bb096489a316282237d70a72325b32bd6d5e461e16e51b6e0e521bc2563b11"
    }
  },
  "format": "RS-DH-ANCILLARY-SHA256-1"
}


==> anc/verify.py <==
#!/usr/bin/env python3
"""Verify all finite computations supplied with RS-DH_arXiv1.

The default is the full mathematical verification. The optional
--integrity-only switch verifies bytes, not mathematical assertions.
Run without Python optimization flags. Dependencies: Python 3, NumPy,
and a C++17 compiler. Nothing is downloaded and no witnesses are searched for.
"""
from pathlib import Path, PurePosixPath
import argparse
import hashlib
import json
import os
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise ValueError(message)


def verify_integrity():
    manifest = json.loads((ROOT / 'manifest.json').read_text(encoding='utf-8'))
    require(manifest['format'] == 'RS-DH-ANCILLARY-SHA256-1', 'Unknown manifest format')
    expected = manifest['files']
    actual = {p.relative_to(ROOT).as_posix() for p in ROOT.rglob('*')
              if p.is_file() and '__pycache__' not in p.parts
              and p != ROOT / 'manifest.json'}
    require(set(expected) == actual, 'Missing or unexpected ancillary files')
    for name, identity in expected.items():
        path = PurePosixPath(name)
        require(name == path.as_posix() and not path.is_absolute()
                and '..' not in path.parts and '\\' not in name, 'Unsafe manifest path')
        data = (ROOT / name).read_bytes()
        require(len(data) == identity['bytes'], 'Size mismatch: ' + name)
        require(hashlib.sha256(data).hexdigest() == identity['sha256'], 'SHA256 mismatch: ' + name)
    print('ANCILLARY_INTEGRITY_PASS:', len(expected), 'files', flush=True)


def main():
    require(__debug__, 'Run without Python -O or -OO; all assertions must remain enabled')
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--integrity-only', action='store_true',
                        help='Check file identities only; this does not check mathematics')
    args = parser.parse_args()
    started = time.monotonic()
    verify_integrity()
    if args.integrity_only:
        print('Integrity only: no mathematical verification was performed.', flush=True)
        return
    print('Python:', sys.version.split()[0], flush=True)
    import numpy
    print('NumPy:', numpy.__version__, flush=True)
    environment = {**os.environ, 'PYTHONDONTWRITEBYTECODE': '1'}
    for name in ('core/verify_small_cases.py', 'core/verify_reductions.py',
                 'm45/verify_m45.py', 'm67/verify_m67.py'):
        print('VERIFY:', name, flush=True)
        subprocess.run([sys.executable, '-B', '-u', str(ROOT / name)],
                       cwd=ROOT, env=environment, check=True)
    print('FULL_MATHEMATICAL_VERIFICATION_PASS: 238 + 265 + 375 finite parameter cases,',
          'together with the required small computations;',
          'elapsed_seconds', round(time.monotonic() - started, 3), flush=True)


if __name__ == '__main__':
    main()

